Non-invertible SPT phases from fusion rings via Tannaka duality

In a (1+1)-dimensional QFT with non-invertible symmetry, the fusion rules of topological lines are often the most accessible data, yet they do not fully determine whether the symmetry is anomaly-free, i.e. whether it admits trivially gapped phases. Such phases are characterized by fiber functors of the corresponding fusion category. Building on Tannaka duality, we extract fiber functors from the fusion ring alone by solving simultaneously for monoidal structure maps and tensor automorphisms. This allows us to find categorifications admitting a fiber functor without solving the pentagon equations directly. We test this procedure on the known Tambara--Yamagami ring of $\mathbb{Z}_2\times\mathbb{Z}_2$. Our main result concerns the rank-11 fusion ring shared by the representation categories of the two extraspecial groups of order 27, which has a multiplicity 3 channel and is relevant to self-triality. In both cases we find more than one fiber functor, i.e. several non-invertible SPT phases. We use the explicit data of these fiber functors to derive the $F$-symbols of the two representation categories in a compact form depending on a non-degenerate alternating bicharacter and an invertible object $\epsilon$. Using the reconstructed data, we compute the anomalous algebra on the interface between two different SPT phases.

==> v1/Ancillary_files/0_Functions.wl <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Fusion ring*)


(*The nine invertible objects g_1,...,g_9 (labels 1,...,9) fuse as the elements of Z_3 x Z_3; 
the two 3-dimensional objects A and B have labels 10 and 11*)
w=Exp[2 Pi I/3];
ObjInZ3xZ3=Association[1->{0,0},2->{1,0},3->{0,1},4->{2,2},5->{1,1},6->{0,2},7->{2,0},8->{1,2},9->{2,1}];
Z3xZ3InObj=AssociationMap[Reverse, ObjInZ3xZ3];

(*m[g] and n[g] are the coordinates of g in Z_3 x Z_3, Inv[g] is its inverse*)
Do[
m[obj1d]=ObjInZ3xZ3[obj1d][[1]];
n[obj1d]=ObjInZ3xZ3[obj1d][[2]];
Inv[obj1d]=Z3xZ3InObj[Mod[-ObjInZ3xZ3[obj1d],3]];
,{obj1d,1,9}]


(*Fus[a,b] gives the list of simple objects appearing in a*b, and NFus[a,b] the list of multiplicity labels of each of them*)
Fus[___]:= $Failed;
NFus[___]:= $Failed;

Do[
Fus[obj1,obj2]= Which[obj1<=9 && obj2<=9, {Z3xZ3InObj[Mod[ObjInZ3xZ3[obj1]+ObjInZ3xZ3[obj2],3]]}, 
					obj1<=9, {obj2}, 
					obj2<=9, {obj1},
                    obj1==obj2==10, {11}, 
                    obj1==obj2==11, {10}, 
                    (obj1==10 && obj2==11)||(obj1==11 && obj2==10), Range[9]];
                    
NFus[obj1,obj2]= Which[obj1==obj2 && (obj1==10||obj1==11), Range[3], 
                    True, {1}];

,{obj1,1,11},{obj2,1,11}]


(*dim[a] is the Frobenius-Perron dimension of the simple object a*)
dim[___]:=$Failed;
Do[
	dim[obj]=Switch[obj,1|2|3|4|5|6|7|8|9,1,
								10|11,3];
,{obj,1,11}]


(*scal[g,h] is the exponent of the bicharacter used in the parametrization of the F-symbols*)
Do[
scal[obj1d1,obj1d2]=m[obj1d1]*n[obj1d2]-n[obj1d1]*m[obj1d2];
,{obj1d1,1,9},{obj1d2,1,9}]


==> v1/Ancillary_files/2_Fsymbols.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    197691,       3750]
NotebookOptionsPosition[    194116,       3677]
NotebookOutlinePosition[    194827,       3701]
CellTagsIndexPosition[    194784,       3698]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminary definitions", "Section",
 CellChangeTimes->{{3.98393578122543*^9, 3.983935792850073*^9}, {
  3.995621598784048*^9, 
  3.9956216039257183`*^9}},ExpressionUUID->"f71a0b5e-e8d2-0147-b73b-\
5afe552ed3b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "recall", " ", "the", " ", "functions", " ", "that", " ", 
    "implement", " ", "the", " ", "fusion", " ", "ring"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<0_Functions.wl\>\""}], "}"}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "and", " ", "we", " ", "create", " ", "the", " ", "folder", " ", "for", 
    " ", "the", " ", "output", " ", "files"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"DirectoryQ", "[", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<Output files\>\"", ",", "\"\<Numerical F-symb\>\""}], "}"}], 
        "]"}], "]"}]}], ",", 
     RowBox[{"CreateDirectory", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<Output files\>\"", ",", "\"\<Numerical F-symb\>\""}], "}"}], 
        "]"}], ",", 
       RowBox[{"CreateIntermediateDirectories", "->", "True"}]}], "]"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Let", " ", "us", " ", "import", " ", "the", " ", "symbolic", " ", 
    "solutions", " ", "that", " ", "we", " ", "have", " ", "found", " ", "so",
     " ", "far"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymbSol", "[", "ParamForm", "]"}], "=", 
     RowBox[{"Import", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Output files\>\"",
          ",", "\"\<Symbolic sol\>\"", ",", 
         RowBox[{"\"\<Symb\>\"", "<>", 
          RowBox[{"ToString", "[", "ParamForm", "]"}], "<>", 
          "\"\<.wl\>\""}]}], "}"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"ParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707457462528152`*^9, 
   3.970745802556301*^9}, {3.9707458328793144`*^9, 3.970745867671692*^9}, {
   3.9707459169055367`*^9, 3.970745941722265*^9}, {3.9707460024420795`*^9, 
   3.970746029548361*^9}, {3.9707461511154366`*^9, 3.970746264696537*^9}, {
   3.970746310225189*^9, 3.9707465871929016`*^9}, {3.970746645310663*^9, 
   3.970746861236492*^9}, {3.970746931190571*^9, 3.970747236642145*^9}, {
   3.970747490949177*^9, 3.970747552893608*^9}, {3.970747595099001*^9, 
   3.970747607158476*^9}, {3.970747637719528*^9, 3.9707476426445694`*^9}, {
   3.970748528987623*^9, 3.970748540169521*^9}, {3.970751608548311*^9, 
   3.970751614473089*^9}, {3.970751649229*^9, 3.970751876209072*^9}, {
   3.970752009255468*^9, 3.970752033575838*^9}, {3.983879490230831*^9, 
   3.983879537052929*^9}, {3.983879568303394*^9, 3.983879578502439*^9}, {
   3.983879718886149*^9, 3.983879767980238*^9}, {3.983879822751217*^9, 
   3.983879982141409*^9}, {3.98388022874104*^9, 3.983880367591034*^9}, {
   3.983880481692488*^9, 3.983880526653433*^9}, {3.983880625981312*^9, 
   3.983880670871123*^9}, {3.983880747106268*^9, 3.98388081681247*^9}, {
   3.983880861343792*^9, 3.983880914461244*^9}, {3.983880954903541*^9, 
   3.983881044333021*^9}, {3.983881096526873*^9, 3.983881140502445*^9}, {
   3.983881744531264*^9, 3.9838817602756042`*^9}, {3.983881791232777*^9, 
   3.983881930620205*^9}, {3.983881969582758*^9, 3.9838820051313095`*^9}, {
   3.983882067515505*^9, 3.9838821278411922`*^9}, {3.9838821758421345`*^9, 
   3.983882202061112*^9}, {3.983882233092703*^9, 3.9838822707425556`*^9}, {
   3.98388241862372*^9, 3.983882421463649*^9}, {3.983882696717371*^9, 
   3.983882711268257*^9}, {3.983883037294615*^9, 3.9838831210283775`*^9}, {
   3.9838843255506516`*^9, 3.9838843325811405`*^9}, {3.983884427654133*^9, 
   3.983884429826048*^9}, {3.9838844748623295`*^9, 3.983884475303898*^9}, {
   3.983927734799185*^9, 3.983927736234078*^9}, {3.983928076135908*^9, 
   3.983928198250914*^9}, {3.983929673262034*^9, 3.983929703481359*^9}, {
   3.983930115015614*^9, 3.983930139846617*^9}, {3.983930172459669*^9, 
   3.983930239870976*^9}, 3.983930278041498*^9, {3.983935665674869*^9, 
   3.983935720469965*^9}, {3.983935806332648*^9, 3.9839358400842285`*^9}, {
   3.9882683643085957`*^9, 3.9882683673868217`*^9}, {3.989984725204172*^9, 
   3.989984726439175*^9}, {3.9913757297413673`*^9, 3.99137574250169*^9}, {
   3.9916320746504936`*^9, 3.991632079408657*^9}, {3.9950818915847225`*^9, 
   3.995081913605215*^9}, {3.995082778471207*^9, 3.995082808842327*^9}, {
   3.9950857530551987`*^9, 3.995085766794159*^9}, {3.995535764929823*^9, 
   3.995535798475374*^9}, {3.995621438083435*^9, 3.995621475329719*^9}, 
   3.995621606694996*^9, {3.9966363719936543`*^9, 3.9966363722933197`*^9}, {
   3.996727901842491*^9, 3.9967279142452903`*^9}, {3.996808990943695*^9, 
   3.996808991712587*^9}, {3.9983840843335037`*^9, 3.998384086862141*^9}, {
   3.999910875882036*^9, 3.999910876266884*^9}, {3.9999512891283684`*^9, 
   3.99995128952008*^9}, 3.9999519467928505`*^9, 3.999953017200373*^9, 
   4.000015155339119*^9},
 CellLabel->
  "In[919]:=",ExpressionUUID->"d42858b6-d8b0-8b40-8e59-91316bd90ffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["F-symbols and triangular spaces", "Section",
 CellChangeTimes->{{3.983935996210753*^9, 3.983936000193384*^9}, {
   3.983953476519495*^9, 3.983953476804943*^9}, {3.984018051922753*^9, 
   3.984018062944462*^9}, {3.989918242098904*^9, 3.9899182652002697`*^9}, 
   3.9899199048994503`*^9, {3.989920912657791*^9, 3.989920916406412*^9}, {
   3.995621613447805*^9, 
   3.995621622725996*^9}},ExpressionUUID->"d23b7eaf-c39a-ce40-89b6-\
c774b3911559"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "choose", " ", "which", " ", "case", " ", "we", " ", "want", 
    " ", "to", " ", "study"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"!", 
    RowBox[{"!", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ParamFormFixed", "=", "18"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eps", "=", 
     RowBox[{"Quotient", "[", 
      RowBox[{
       RowBox[{"ParamFormFixed", "+", "1"}], ",", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iota", "=", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ParamFormFixed", "+", "1"}], ",", "2"}], "]"}], "+", "1"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"!", 
     RowBox[{"!", "!"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9913834222633915`*^9, {3.991385935353428*^9, 3.991385936611559*^9}, {
   3.9913860096709785`*^9, 3.99138600975469*^9}, {3.991386072263281*^9, 
   3.991386073586149*^9}, {3.991386115019371*^9, 3.9913861151024017`*^9}, {
   3.991386186813009*^9, 3.9913861868426857`*^9}, {3.9913862528468246`*^9, 
   3.991386254343185*^9}, {3.9913862955288067`*^9, 3.991386295601923*^9}, {
   3.991386369184187*^9, 3.9913863692452183`*^9}, {3.991387355265354*^9, 
   3.991387356760149*^9}, {3.9913874201980534`*^9, 3.9913874202604313`*^9}, {
   3.991387492821467*^9, 3.9913874929534626`*^9}, {3.991387561650454*^9, 
   3.9913875633820457`*^9}, {3.9913876070294266`*^9, 3.991387607076184*^9}, {
   3.991387677273199*^9, 3.991387677380965*^9}, {3.991387737986706*^9, 
   3.991387739426935*^9}, {3.991387777600052*^9, 3.991387777651284*^9}, {
   3.991387849999151*^9, 3.991387850119387*^9}, {3.991632234838684*^9, 
   3.991632234914564*^9}, {3.991632336563055*^9, 3.991632336622959*^9}, {
   3.991632396259962*^9, 3.991632398412649*^9}, {3.991632490203975*^9, 
   3.991632490303547*^9}, {3.991632567467453*^9, 3.9916325675358257`*^9}, {
   3.99163261726415*^9, 3.991632620153375*^9}, {3.991632689632501*^9, 
   3.991632689693842*^9}, {3.9916327605212555`*^9, 3.991632760568329*^9}, {
   3.991881887269013*^9, 3.991881887345398*^9}, {3.995084357973593*^9, 
   3.9950843955956593`*^9}, {3.995084447226829*^9, 3.995084447497681*^9}, {
   3.995085034313852*^9, 3.995085098405834*^9}, {3.995085471313854*^9, 
   3.995085541240986*^9}, 3.995085729778406*^9, {3.995535477211225*^9, 
   3.995535494560869*^9}, {3.99553585054118*^9, 3.995535850620512*^9}, {
   3.995535919864891*^9, 3.995535919919815*^9}, {3.995535951009445*^9, 
   3.995536086090544*^9}, {3.995536116650369*^9, 3.995536116957823*^9}, {
   3.9955361478438873`*^9, 3.995536272653298*^9}, {3.995536310067245*^9, 
   3.995536310481285*^9}, {3.995536344431343*^9, 3.9955363454463882`*^9}, {
   3.995619743536131*^9, 3.995619745615198*^9}, {3.995622039815151*^9, 
   3.9956220406728687`*^9}, {3.99562207289155*^9, 3.995622089598545*^9}, {
   3.995622920719228*^9, 3.99562292655352*^9}, {3.995622958695898*^9, 
   3.995622973989908*^9}, {3.996636376088684*^9, 3.996636377489212*^9}, {
   3.996727842583779*^9, 3.996727842635645*^9}, {3.9967283657825375`*^9, 
   3.9967283658579865`*^9}, {3.996728463073997*^9, 3.996728463123964*^9}, {
   3.996728542902403*^9, 3.996728543008524*^9}, {3.996728626456274*^9, 
   3.996728627012375*^9}, {3.9967287149873962`*^9, 3.99672871541365*^9}, {
   3.996728803118553*^9, 3.996728803516615*^9}, {3.996733097528353*^9, 
   3.99673309802694*^9}, {3.996733196342453*^9, 3.996733196653827*^9}, {
   3.996733283786661*^9, 3.996733283863771*^9}, {3.9967333712653446`*^9, 
   3.996733371384062*^9}, {3.996733486734911*^9, 3.996733486805509*^9}, {
   3.996733616027354*^9, 3.996733616121557*^9}, {3.996733706862332*^9, 
   3.996733707405905*^9}, {3.996733798823954*^9, 3.9967337993052387`*^9}, {
   3.996733894437308*^9, 3.996733895367094*^9}, {3.996733991115963*^9, 
   3.9967339915695705`*^9}, 3.996800103197382*^9, 3.998549020581405*^9, {
   3.9986171923126736`*^9, 3.998617192376602*^9}, {3.998968372567992*^9, 
   3.998968372656376*^9}, {3.998968409517395*^9, 3.998968409607263*^9}, {
   3.998968445283138*^9, 3.99896844537669*^9}, {3.998968478103052*^9, 
   3.9989685079590664`*^9}, {3.998968539899385*^9, 3.9989685399973736`*^9}, {
   3.9989685722343426`*^9, 3.9989685723416843`*^9}, {3.998968605815016*^9, 
   3.998968606188865*^9}, {3.998968637899944*^9, 3.998968638188076*^9}, {
   3.998968695828863*^9, 3.998968695876135*^9}, {3.998968731438566*^9, 
   3.9989687314979305`*^9}, {3.99896876703178*^9, 3.998968767117478*^9}, {
   3.998968809365181*^9, 3.998968809409757*^9}, {3.9989688461110954`*^9, 
   3.998968846172467*^9}, {3.99896888825778*^9, 3.998968888978702*^9}, {
   3.9989689394124928`*^9, 3.998968939808292*^9}, {3.998968970951937*^9, 
   3.998968971316118*^9}, 3.9989730106943398`*^9, {3.9989810745592823`*^9, 
   3.9989810746157722`*^9}, {3.998983286578354*^9, 3.998983286627915*^9}, {
   3.998984023879627*^9, 3.998984100786593*^9}, {3.9989841311035633`*^9, 
   3.998984131167218*^9}, {3.998984163196657*^9, 3.9989841632784348`*^9}, {
   3.998984618366604*^9, 3.9989846999783325`*^9}, {3.9989847307331657`*^9, 
   3.998984730781687*^9}, {3.998984764767824*^9, 3.998984899555805*^9}, {
   3.999078413703432*^9, 3.999078415096062*^9}, {3.9992218190022793`*^9, 
   3.9992220719483166`*^9}, {3.99922213469358*^9, 3.999222257048237*^9}, 
   3.999239494349388*^9, {3.999239529930181*^9, 3.999239634603737*^9}, {
   3.999239666391405*^9, 3.999239900315714*^9}, {3.999239936577024*^9, 
   3.999239960903742*^9}, 3.999308432561405*^9, {3.999308475311231*^9, 
   3.99930847542334*^9}, {3.999308511240818*^9, 3.9993085112824955`*^9}, {
   3.999308548187055*^9, 3.9993085483018074`*^9}, {3.9993085788498573`*^9, 
   3.999308578977597*^9}, {3.999309360085148*^9, 3.999309378473591*^9}, {
   3.999309419507677*^9, 3.999309465703985*^9}, {3.999309499754612*^9, 
   3.999309499835666*^9}, {3.999309533143173*^9, 3.999309561367586*^9}, {
   3.9993096029433804`*^9, 3.99930970557238*^9}, {3.999335065173439*^9, 
   3.999335066840338*^9}, {3.999335121977309*^9, 3.999335438629741*^9}, 
   3.9995725692323456`*^9, {3.999591613199667*^9, 3.99959166806939*^9}, {
   3.999591699132931*^9, 3.999591774690075*^9}, {3.999591815453543*^9, 
   3.9995918382357635`*^9}, {3.999591875598921*^9, 3.999592063740175*^9}, 
   3.9996512739103966`*^9, {3.999845463807951*^9, 3.999845538067858*^9}, {
   3.999952482963331*^9, 3.999952491110449*^9}, {3.999952632081415*^9, 
   3.999952649043344*^9}, {4.0000159310456305`*^9, 4.000015938199705*^9}, {
   4.000100912191946*^9, 4.000100912239353*^9}, {4.000100985949045*^9, 
   4.000100986564381*^9}, {4.000101051912201*^9, 4.0001010721924057`*^9}, {
   4.000101148104677*^9, 4.000101148342043*^9}, {4.0001012009454346`*^9, 
   4.000101201817663*^9}, {4.000113477936255*^9, 4.00011350150151*^9}, {
   4.000113534663065*^9, 4.000113535225596*^9}, {4.0001135665238705`*^9, 
   4.00011356711284*^9}, {4.0001136005329485`*^9, 4.0001136011939754`*^9}, {
   4.000113632778843*^9, 4.0001138234429607`*^9}, {4.000113853814528*^9, 
   4.000113882072296*^9}, {4.000113922220842*^9, 4.000113952873377*^9}, 
   4.000172277047598*^9, {4.0001723167049894`*^9, 4.000172345776794*^9}, {
   4.000172379435414*^9, 4.000172380039398*^9}, {4.000172413058596*^9, 
   4.000172413784298*^9}, {4.000172446875749*^9, 4.000172447438122*^9}, {
   4.000172480251833*^9, 4.000172589548729*^9}, {4.000172621322359*^9, 
   4.000172622011931*^9}, {4.000172656629781*^9, 4.0001726571840763`*^9}, {
   4.000172689788445*^9, 4.000172690357329*^9}, {4.000172722423311*^9, 
   4.000172723002308*^9}, {4.000172779049345*^9, 4.0001727796621723`*^9}, {
   4.0001728102017164`*^9, 4.000172810610111*^9}, {4.00017284358948*^9, 
   4.0001728438332787`*^9}, 4.000188272603739*^9, {4.000188876723086*^9, 
   4.0001888773530602`*^9}, {4.0001889693863335`*^9, 4.000188969432057*^9}, {
   4.0001890872638297`*^9, 4.0001890902450085`*^9}, {4.000189192607199*^9, 
   4.000189192720309*^9}, {4.000189258318508*^9, 4.000189258380335*^9}, {
   4.000189326089613*^9, 4.000189326619194*^9}, {4.000189389842252*^9, 
   4.0001893899152946`*^9}, {4.0001895442119045`*^9, 
   4.0001895448455296`*^9}, {4.0001896842762175`*^9, 4.000189685701158*^9}, {
   4.000189731247753*^9, 4.000189731321453*^9}, {4.000189782387385*^9, 
   4.000189782430994*^9}, {4.0001898151729336`*^9, 4.0001898152227364`*^9}, {
   4.000189848591891*^9, 4.000189849284645*^9}, {4.000189883590706*^9, 
   4.000189884171186*^9}, {4.00018993731456*^9, 4.000189937946968*^9}, {
   4.0001899805671597`*^9, 4.000189981389462*^9}, {4.0001900165348873`*^9, 
   4.00019001716926*^9}, 4.000194809285055*^9, {4.000194990078827*^9, 
   4.000194990140728*^9}, {4.0001965236738033`*^9, 4.000196524537155*^9}, {
   4.0001965789302483`*^9, 4.000196579645958*^9}, {4.000196614677248*^9, 
   4.0001966152938995`*^9}, {4.000196664948595*^9, 4.0001966655910435`*^9}, {
   4.000196715194826*^9, 4.0001967158306065`*^9}, {4.000196778442116*^9, 
   4.000196779043049*^9}, {4.0001968296301804`*^9, 4.000196860507887*^9}, {
   4.000196899333742*^9, 4.0001968999678974`*^9}, {4.000196937585264*^9, 
   4.0001969391975574`*^9}, {4.0001969734361076`*^9, 
   4.0001969742456512`*^9}, {4.0001970190807743`*^9, 
   4.0001970196773987`*^9}, {4.000197062628643*^9, 4.000197063224001*^9}, {
   4.000197108620199*^9, 4.000197109282036*^9}, {4.000197153047636*^9, 
   4.000197153615349*^9}, {4.0001971984438553`*^9, 4.0001971989688835`*^9}, {
   4.0001972742483463`*^9, 4.0001972750772343`*^9}, {4.0001973252945576`*^9, 
   4.000197325952305*^9}},
 CellLabel->
  "In[923]:=",ExpressionUUID->"42b2d57a-100a-c243-b6c3-54684b2a4572"],

Cell[CellGroupData[{

Cell["Triangular spaces between 1d-1d", "Subsubsection",
 CellChangeTimes->{{3.9839534696476345`*^9, 3.983953484630148*^9}, {
  3.995083829013202*^9, 3.995083839858248*^9}, {3.995083903646393*^9, 
  3.995083906012947*^9}},ExpressionUUID->"3c94509c-99b3-af4a-9cd5-\
7c064689aa03"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Fus", "[", 
        RowBox[{"Obj1d1", ",", "Obj1d2"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "==", "Obj1d3"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"TriSp", "[", 
        RowBox[{"Obj1d1", ",", "Obj1d2", ",", "Obj1d3", ",", "1"}], "]"}], 
       "=", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"Symbol", "[", 
          RowBox[{"\"\<J\>\"", "<>", 
           RowBox[{"ToString", "[", "Obj1d1", "]"}], "<>", 
           RowBox[{"ToString", "[", "Obj1d2", "]"}]}], "]"}], "}"}], "}"}]}], 
      ";"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d2", ",", "1", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d3", ",", "1", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707476394975443`*^9, 
   3.9707477305017223`*^9}, {3.970747772237583*^9, 3.97074779474543*^9}, {
   3.970748296366445*^9, 3.970748319445331*^9}, {3.970748351968061*^9, 
   3.970748396930361*^9}, {3.970748464591732*^9, 3.970748466632334*^9}, {
   3.970748560714817*^9, 3.970748564640148*^9}, {3.970748620900339*^9, 
   3.9707486855929375`*^9}, {3.970748751525013*^9, 3.970749789717106*^9}, {
   3.970749835183224*^9, 3.970749906698303*^9}, {3.970750003965399*^9, 
   3.970750055822527*^9}, {3.970752120847143*^9, 3.970752124006048*^9}, {
   3.970752832428989*^9, 3.970752850993225*^9}, {3.970753704585066*^9, 
   3.970753704723488*^9}, {3.970753737152838*^9, 3.970753742180174*^9}, {
   3.970753839074772*^9, 3.970753845974481*^9}, {3.9838811840313606`*^9, 
   3.983881232611094*^9}, {3.9838814002332535`*^9, 3.9838814042328854`*^9}, {
   3.983881444887719*^9, 3.983881547776328*^9}, {3.9838815794557858`*^9, 
   3.983881607331805*^9}, {3.9838824583678226`*^9, 3.9838825853695145`*^9}, {
   3.983884528814144*^9, 3.983884534609585*^9}, {3.9838846604088955`*^9, 
   3.9838846766352215`*^9}, {3.983884725468176*^9, 3.983884749252705*^9}, {
   3.983927590154516*^9, 3.98392759143562*^9}, {3.983927699727675*^9, 
   3.983927713913128*^9}, {3.983927751663134*^9, 3.983927805345055*^9}, 
   3.9839280650536194`*^9, 3.983932009533596*^9, {3.983932410121874*^9, 
   3.983932412156777*^9}, {3.983936028395159*^9, 3.983936069129233*^9}, 
   3.983953446936378*^9, {3.98395349553309*^9, 3.983953508421709*^9}, {
   3.984037523819048*^9, 3.984037554888075*^9}, {3.984037607901854*^9, 
   3.984037624512263*^9}, 3.984041576230961*^9, 3.984042732680918*^9, {
   3.984710219285246*^9, 3.984710273988928*^9}, 3.985690671109947*^9, {
   3.99508381423715*^9, 3.9950838145021534`*^9}, {3.995618750896147*^9, 
   3.995618773378748*^9}, {3.995618875949682*^9, 3.995618913549373*^9}, {
   3.995619381967169*^9, 3.995619398735283*^9}, {3.9956197552934284`*^9, 
   3.995619755860554*^9}, {3.9991545022688103`*^9, 3.9991545028030605`*^9}, {
   3.999565523791609*^9, 3.999565524293079*^9}, {3.999569568846951*^9, 
   3.999569573275116*^9}, {3.9999518265351067`*^9, 3.99995183088892*^9}},
 CellLabel->
  "In[926]:=",ExpressionUUID->"b0b3e3c6-713f-7b41-9e60-e2570b8ce9fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangular spaces between 1d-3d / 3d-1d", "Subsubsection",
 CellChangeTimes->{{3.9839535152159786`*^9, 3.9839535214071445`*^9}, {
   3.995083847140652*^9, 3.9950838617699013`*^9}, 
   3.995083910394604*^9},ExpressionUUID->"66f43c57-3d9e-ad43-9aa9-\
bf72554e7c6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"REMEMBER", ":", " ", 
    RowBox[{
    "\"\<L/R\>\"", " ", "tells", " ", "us", " ", "the", " ", "position", " ", 
     "of", " ", "the", " ", "1", "d", " ", "object"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"Obj1d", ",", "10", ",", "10", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<AL\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"10", ",", "Obj1d", ",", "10", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<AR\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"Obj1d", ",", "11", ",", "11", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<BL\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"11", ",", "Obj1d", ",", "11", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<BR\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707476394975443`*^9, 
   3.9707477305017223`*^9}, {3.970747772237583*^9, 3.97074779474543*^9}, {
   3.970748296366445*^9, 3.970748319445331*^9}, {3.970748351968061*^9, 
   3.970748396930361*^9}, {3.970748464591732*^9, 3.970748466632334*^9}, {
   3.970748560714817*^9, 3.970748564640148*^9}, {3.970748620900339*^9, 
   3.9707486855929375`*^9}, {3.970748751525013*^9, 3.970749789717106*^9}, {
   3.970749835183224*^9, 3.970749906698303*^9}, {3.970750003965399*^9, 
   3.970750055822527*^9}, {3.970752120847143*^9, 3.970752124006048*^9}, {
   3.970752832428989*^9, 3.970752850993225*^9}, {3.970753704585066*^9, 
   3.970753704723488*^9}, {3.970753737152838*^9, 3.970753742180174*^9}, {
   3.970753839074772*^9, 3.970753845974481*^9}, {3.9838811840313606`*^9, 
   3.983881232611094*^9}, {3.9838814002332535`*^9, 3.9838814042328854`*^9}, {
   3.983881444887719*^9, 3.983881547776328*^9}, {3.9838815794557858`*^9, 
   3.983881607331805*^9}, {3.9838824583678226`*^9, 3.983882547314827*^9}, {
   3.9838850368289165`*^9, 3.983885051176092*^9}, {3.983885106889801*^9, 
   3.983885112425884*^9}, {3.983928211884241*^9, 3.983928286403343*^9}, {
   3.983928318499552*^9, 3.983928409966421*^9}, {3.983929718753311*^9, 
   3.983929750753664*^9}, {3.983930020530298*^9, 3.983930022042675*^9}, {
   3.98393041677797*^9, 3.983930423425968*^9}, {3.983930497743908*^9, 
   3.983930503139744*^9}, 3.983932106728803*^9, {3.983932183221392*^9, 
   3.983932301729927*^9}, {3.983932347836298*^9, 3.983932461887038*^9}, {
   3.983935210439263*^9, 3.983935243109078*^9}, 3.983953534873316*^9, {
   3.9913834740421524`*^9, 3.9913835326804295`*^9}, {3.995083772460083*^9, 
   3.995083793067129*^9}, {3.995084226438351*^9, 3.995084229398548*^9}, {
   3.995535512550829*^9, 3.995535518113323*^9}, 3.99553592800292*^9, {
   3.995618920510565*^9, 3.995618936134266*^9}, {3.99561938565288*^9, 
   3.99561939538945*^9}, {3.995619634333154*^9, 3.995619655675024*^9}, {
   3.99561973354937*^9, 3.995619733552606*^9}, {3.995619959884388*^9, 
   3.9956199616000175`*^9}, {3.996800107791712*^9, 3.996800110286047*^9}, {
   3.999569578855667*^9, 3.999569591378454*^9}, {3.999572665923794*^9, 
   3.9995726662828827`*^9}},
 CellLabel->
  "In[927]:=",ExpressionUUID->"65117fd7-0f39-8845-8fc9-ccf120ae8385"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangular spaces between 3d-3d", "Subsubsection",
 CellChangeTimes->{{3.983953545747031*^9, 3.983953556436507*^9}, {
   3.984018151839697*^9, 3.984018154110985*^9}, 3.989920945292036*^9, {
   3.9950838682926216`*^9, 3.9950838718240643`*^9}, 
   3.9950839112424088`*^9},ExpressionUUID->"816d0873-2667-b14d-94c6-\
3c15e3b802f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"10", ",", "10", ",", "11", ",", "alpha"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAA\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "1"}], "]"}], "]"}], 
        ",", "\[IndentingNewLine]", "\t\t\t\t\t\t", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAA\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "2"}], "]"}], "]"}], 
        ",", "\[IndentingNewLine]", "\t\t\t\t\t\t", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAA\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "3"}], "]"}], "]"}]}],
        "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"11", ",", "11", ",", "10", ",", "alpha"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBB\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "1"}], "]"}], "]"}], 
        ",", "\[IndentingNewLine]", "\t\t\t\t\t\t", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBB\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "2"}], "]"}], "]"}], 
        ",", "\[IndentingNewLine]", "\t\t\t\t\t\t", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBB\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "3"}], "]"}], "]"}]}],
        "}"}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"alpha", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TriSp", "[", 
      RowBox[{"10", ",", "11", ",", "Obj1d", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAB\>\"", 
        "]"}], "[", 
       RowBox[{"[", "Obj1d", "]"}], "]"}], " ", "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TriSp", "[", 
      RowBox[{"11", ",", "10", ",", "Obj1d", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBA\>\"", 
        "]"}], "[", 
       RowBox[{"[", "Obj1d", "]"}], "]"}], " ", "}"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707476394975443`*^9, 
   3.9707477305017223`*^9}, {3.970747772237583*^9, 3.97074779474543*^9}, {
   3.970748296366445*^9, 3.970748319445331*^9}, {3.970748351968061*^9, 
   3.970748396930361*^9}, {3.970748464591732*^9, 3.970748466632334*^9}, {
   3.970748560714817*^9, 3.970748564640148*^9}, {3.970748620900339*^9, 
   3.9707486855929375`*^9}, {3.970748751525013*^9, 3.970749789717106*^9}, {
   3.970749835183224*^9, 3.970749906698303*^9}, {3.970750003965399*^9, 
   3.970750055822527*^9}, {3.970752120847143*^9, 3.970752124006048*^9}, {
   3.970752832428989*^9, 3.970752850993225*^9}, {3.970753704585066*^9, 
   3.970753704723488*^9}, {3.970753737152838*^9, 3.970753742180174*^9}, {
   3.970753839074772*^9, 3.970753845974481*^9}, {3.9838811840313606`*^9, 
   3.983881232611094*^9}, {3.9838814002332535`*^9, 3.9838814042328854`*^9}, {
   3.983881444887719*^9, 3.983881547776328*^9}, {3.9838815794557858`*^9, 
   3.983881607331805*^9}, {3.9838824583678226`*^9, 3.983882547314827*^9}, {
   3.9838850368289165`*^9, 3.983885051176092*^9}, {3.983885106889801*^9, 
   3.983885112425884*^9}, {3.983928211884241*^9, 3.983928286403343*^9}, {
   3.983928318499552*^9, 3.983928409966421*^9}, {3.983929718753311*^9, 
   3.983929750753664*^9}, {3.983930020530298*^9, 3.983930022042675*^9}, {
   3.98393041677797*^9, 3.983930423425968*^9}, {3.983930497743908*^9, 
   3.983930503139744*^9}, 3.983932106728803*^9, {3.983932183221392*^9, 
   3.983932301729927*^9}, {3.983932347836298*^9, 3.983932461887038*^9}, {
   3.983935210439263*^9, 3.983935243109078*^9}, 3.983953534873316*^9, {
   3.983954196249935*^9, 3.983954209205929*^9}, 3.983954275187992*^9, {
   3.983955348747599*^9, 3.983955360050173*^9}, {3.983955405279127*^9, 
   3.98395541302569*^9}, {3.983955566269884*^9, 3.983955600408457*^9}, {
   3.983955772181195*^9, 3.983955776395909*^9}, {3.984018176800455*^9, 
   3.984018292277937*^9}, {3.984018408493973*^9, 3.9840184097121162`*^9}, 
   3.984018534241438*^9, {3.984018996019634*^9, 3.984019001387085*^9}, {
   3.984019114970751*^9, 3.984019118091184*^9}, {3.985692474177803*^9, 
   3.985692493656053*^9}, 3.985773810951086*^9, {3.9898905135361366`*^9, 
   3.989890519077431*^9}, {3.989920956158989*^9, 3.989920962859453*^9}, {
   3.989921169542478*^9, 3.98992117493622*^9}, {3.9899225923752995`*^9, 
   3.989922602826382*^9}, {3.991383560697925*^9, 3.9913836493689575`*^9}, {
   3.991631751356676*^9, 3.99163175966091*^9}, {3.9950842306873055`*^9, 
   3.9950842363502464`*^9}, {3.995535525852333*^9, 3.995535539853647*^9}, {
   3.995618941786888*^9, 3.9956189728329487`*^9}, {3.995619417453638*^9, 
   3.9956194215464935`*^9}, {3.9956197335570564`*^9, 3.995619733577135*^9}, {
   3.9968001120109177`*^9, 3.996800119857853*^9}, {3.999049951904098*^9, 
   3.999049994604702*^9}, {3.999569596408392*^9, 3.999569629371851*^9}, {
   3.99984667953442*^9, 3.999846692074501*^9}, {3.9998476020119553`*^9, 
   3.999847625544203*^9}, {3.9999104687616615`*^9, 3.999910482525957*^9}},
 CellLabel->
  "In[928]:=",ExpressionUUID->"2e6599f5-cdaa-ac40-b0bb-2e4b6e80b5fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Left and right diagrams", "Subsubsection",
 CellChangeTimes->{{3.995622203754734*^9, 3.995622212256836*^9}, 
   3.9999528950682096`*^9},ExpressionUUID->"bf944779-e0a7-3648-911b-\
574f7498970f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "now", " ", "define", " ", "the", " ", "left", " ", "and", " ", 
    "right", " ", "diagrams", " ", "starting", " ", "from", " ", "the", " ", 
    "triangular", " ", "spaces"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"LeftDiag", ",", "RightDiag"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LeftDiag", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "alpha_", ",", 
       "beta_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LeftDiag", "[", 
       RowBox[{
       "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
        "beta"}], "]"}], "=", 
      RowBox[{
       RowBox[{"TriSp", "[", 
        RowBox[{"e", ",", "c", ",", "d", ",", "beta"}], "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"TriSp", "[", 
          RowBox[{"a", ",", "b", ",", "e", ",", "alpha"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"dim", "[", "c", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RightDiag", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "d_", ",", "f_", ",", "gamma_", ",", 
       "delta_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"RightDiag", "[", 
       RowBox[{
       "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "gamma", ",", 
        "delta"}], "]"}], "=", 
      RowBox[{
       RowBox[{"TriSp", "[", 
        RowBox[{"a", ",", "f", ",", "d", ",", "delta"}], "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"dim", "[", "a", "]"}], "]"}], ",", 
         RowBox[{"TriSp", "[", 
          RowBox[{"b", ",", "c", ",", "f", ",", "gamma"}], "]"}]}], 
        "]"}]}]}]}], ";"}], "                      "}]}]], "Input",
 CellChangeTimes->{{3.995622225669004*^9, 3.995622237972891*^9}, {
   3.996800260434665*^9, 3.996800323898128*^9}, {3.999569644241043*^9, 
   3.999569738157078*^9}, {3.999846702317415*^9, 3.9998467565467625`*^9}, 
   3.999952672242626*^9},
 CellLabel->
  "In[930]:=",ExpressionUUID->"6a635a85-afe1-fc4d-871a-7e629c89b496"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing F-symbols", "Subsection",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707476394975443`*^9, 
   3.9707477305017223`*^9}, {3.970747772237583*^9, 3.97074779474543*^9}, {
   3.970748296366445*^9, 3.970748319445331*^9}, {3.970748351968061*^9, 
   3.970748396930361*^9}, {3.970748464591732*^9, 3.970748466632334*^9}, {
   3.970748560714817*^9, 3.970748564640148*^9}, {3.970748620900339*^9, 
   3.9707486855929375`*^9}, {3.970748751525013*^9, 3.970749789717106*^9}, {
   3.970749835183224*^9, 3.970749906698303*^9}, {3.970750003965399*^9, 
   3.970750055822527*^9}, {3.970752120847143*^9, 3.970752124006048*^9}, {
   3.970752832428989*^9, 3.970752850993225*^9}, {3.970753704585066*^9, 
   3.970753704723488*^9}, {3.970753737152838*^9, 3.970753742180174*^9}, {
   3.970753839074772*^9, 3.970753845974481*^9}, {3.9838811840313606`*^9, 
   3.983881232611094*^9}, {3.9838814002332535`*^9, 3.9838814042328854`*^9}, {
   3.983881444887719*^9, 3.983881547776328*^9}, {3.9838815794557858`*^9, 
   3.983881607331805*^9}, {3.9838824583678226`*^9, 3.983882547314827*^9}, {
   3.9838850368289165`*^9, 3.983885051176092*^9}, {3.983885106889801*^9, 
   3.983885112425884*^9}, {3.983928211884241*^9, 3.983928286403343*^9}, {
   3.983928318499552*^9, 3.983928409966421*^9}, {3.983929718753311*^9, 
   3.983929750753664*^9}, {3.983930020530298*^9, 3.983930022042675*^9}, {
   3.98393041677797*^9, 3.983930423425968*^9}, {3.983930497743908*^9, 
   3.983930503139744*^9}, 3.983932106728803*^9, {3.983932183221392*^9, 
   3.983932301729927*^9}, {3.983932347836298*^9, 3.983932461887038*^9}, {
   3.983935210439263*^9, 3.983935243109078*^9}, 3.983953534873316*^9, {
   3.983954196249935*^9, 3.983954209205929*^9}, 3.983954252256062*^9, {
   3.983955796195757*^9, 3.9839558004730835`*^9}, 3.983955897165291*^9, {
   3.987157586812346*^9, 3.987157588322247*^9}, {3.996800228336727*^9, 
   3.99680022973926*^9}},ExpressionUUID->"bbaa5267-6e35-9041-b681-\
6b250c8ca0df"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Remove", "[", 
    RowBox[{"F", ",", "LeftDiagTotFix", ",", "RightDiagTotFix"}], "]"}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Before", " ", "computing", " ", "the", " ", "F"}], "-", 
     "symbols"}], ",", " ", 
    RowBox[{
    "we", " ", "need", " ", "to", " ", "choose", " ", "a", " ", "basis", " ", 
     "for", " ", 
     RowBox[{"them", ":", " ", 
      RowBox[{
       RowBox[{
       "we", " ", "fix", " ", "the", " ", "free", " ", "parameters", " ", 
        "to", " ", "the", " ", "reference", " ", "values", " ", "of", " ", 
        "the", " ", "paper", " ", "and", " ", "we", " ", "compute", " ", 
        "the", " ", "F"}], "-", 
       RowBox[{"symbols", " ", "starting", " ", "from", " ", "them"}]}]}]}]}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "w", ",", 
      RowBox[{"w", "^", "2"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"U", "[", "g", "]"}], "=", 
      RowBox[{
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{"iota", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "g", "]"}], "-", 
            RowBox[{"n", "[", "g", "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "g", "]"}], "-", "1"}], ")"}]}], ")"}]}], "*", 
       RowBox[{
        RowBox[{"MatrixPower", "[", 
         RowBox[{"Z", ",", 
          RowBox[{"iota", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "g", "]"}], "-", 
             RowBox[{"n", "[", "g", "]"}]}], ")"}]}]}], "]"}], ".", 
        RowBox[{"MatrixPower", "[", 
         RowBox[{"X", ",", 
          RowBox[{"m", "[", "g", "]"}]}], "]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mor1d", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<J\>\"", "<>", 
         RowBox[{"ToString", "[", "g", "]"}], "<>", 
         RowBox[{"ToString", "[", "h", "]"}]}], "]"}], "->", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{"iota", " ", 
          RowBox[{"m", "[", "h", "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "g", "]"}], "-", 
            RowBox[{"n", "[", "g", "]"}]}], ")"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "1", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"h", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MorAL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<x\>\"", "<>", 
        RowBox[{"ToString", "[", "g", "]"}]}], "]"}], "->", "1"}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MorAR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<xtilde\>\"", "<>", 
        RowBox[{"ToString", "[", "g", "]"}]}], "]"}], "->", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MorBL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<y\>\"", "<>", 
        RowBox[{"ToString", "[", "g", "]"}]}], "]"}], "->", 
      RowBox[{"w", "^", 
       RowBox[{"(", 
        RowBox[{"iota", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"m", "[", "g", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", "g", "]"}], "-", 
           RowBox[{"n", "[", "g", "]"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MorBR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<ytilde\>\"", "<>", 
        RowBox[{"ToString", "[", "g", "]"}]}], "]"}], "->", 
      RowBox[{"w", "^", 
       RowBox[{"(", 
        RowBox[{"iota", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"m", "[", "g", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "[", "g", "]"}], "-", 
           RowBox[{"n", "[", "g", "]"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MorAA", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<r\>\"", "<>", 
         RowBox[{"ToString", "[", "alpha", "]"}], "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "^", 
           RowBox[{"(", 
            RowBox[{"iota", "*", 
             RowBox[{"n", "[", "eps", "]"}]}], ")"}]}], "*", 
          RowBox[{"IdentityMatrix", "[", "3", "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"alpha", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"alpha", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MorBB", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<s\>\"", "<>", 
         RowBox[{"ToString", "[", "gamma", "]"}], "<>", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "iota"}], "*", 
             RowBox[{"m", "[", "eps", "]"}]}], ")"}]}], "*", 
          RowBox[{"MatrixPower", "[", 
           RowBox[{"Z", ",", 
            RowBox[{"iota", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "[", "eps", "]"}], "-", 
               RowBox[{"n", "[", "eps", "]"}]}], ")"}]}]}], "]"}]}], ")"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"gamma", ",", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"gamma", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MorAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<z\>\"", "<>", 
        RowBox[{"ToString", "[", "g", "]"}]}], "]"}], "->", 
      RowBox[{
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{"iota", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "eps", "]"}], "-", 
            RowBox[{"n", "[", "eps", "]"}]}], ")"}], "*", 
          RowBox[{"m", "[", "g", "]"}]}], ")"}]}], "/", 
       RowBox[{"Sqrt", "[", "3", "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"MorBA", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<ztilde\>\"", "<>", 
         RowBox[{"ToString", "[", "g", "]"}]}], "]"}], "->", 
       RowBox[{
        RowBox[{"w", "^", 
         RowBox[{"(", 
          RowBox[{"iota", " ", "*", 
           RowBox[{"m", "[", "eps", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", "[", "g", "]"}], "-", 
             RowBox[{"n", "[", "g", "]"}]}], ")"}]}], ")"}]}], "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "1", ",", "9"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FixCom", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
     "Mor1d", ",", "MorAL", ",", "MorAR", ",", "MorBL", ",", "MorBR", ",", 
      "MorAA", ",", "MorBB", ",", "MorAB", ",", "MorBA"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LeftDiagTotFix", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
       "beta"}], "]"}], "=", 
     RowBox[{
      RowBox[{"LeftDiag", "[", 
       RowBox[{
       "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
        "beta"}], "]"}], "/.", "FixCom"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RightDiagTotFix", "[", 
      RowBox[{
      "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "gamma", ",", 
       "delta"}], "]"}], "=", 
     RowBox[{
      RowBox[{"RightDiag", "[", 
       RowBox[{
       "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "gamma", ",", 
        "delta"}], "]"}], "/.", "FixCom"}]}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "1", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "1", ",", "11"}], "}"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", 
     RowBox[{"Fus", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"alpha", ",", 
     RowBox[{"NFus", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", 
     RowBox[{"Fus", "[", 
      RowBox[{"e", ",", "c"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"beta", ",", 
     RowBox[{"NFus", "[", 
      RowBox[{"e", ",", "c"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"f", ",", 
     RowBox[{"Fus", "[", 
      RowBox[{"b", ",", "c"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"gamma", ",", 
     RowBox[{"NFus", "[", 
      RowBox[{"b", ",", "c"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"delta", ",", 
     RowBox[{"NFus", "[", 
      RowBox[{"a", ",", "f"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.987152223181228*^9, 3.9871524459162273`*^9}, {
   3.987152488212368*^9, 3.9871528255610065`*^9}, {3.987152878003517*^9, 
   3.9871528823248825`*^9}, {3.987152920472058*^9, 3.987153033206899*^9}, {
   3.987153098464353*^9, 3.9871531006362705`*^9}, {3.9871531308825607`*^9, 
   3.987153205471465*^9}, {3.987153255781473*^9, 3.987153282070771*^9}, {
   3.987153327330412*^9, 3.9871533431451206`*^9}, {3.987153429649772*^9, 
   3.98715351680706*^9}, {3.9871535800808086`*^9, 3.987153603460766*^9}, {
   3.98715400267519*^9, 3.987154003690794*^9}, {3.987245286364935*^9, 
   3.987245325288566*^9}, {3.989893913383852*^9, 3.9898939501948833`*^9}, {
   3.989894147947621*^9, 3.9898941797159805`*^9}, {3.989921470871653*^9, 
   3.989921556707407*^9}, {3.9899219092961884`*^9, 3.9899219311804276`*^9}, {
   3.989922087914511*^9, 3.989922103846723*^9}, {3.989922344185604*^9, 
   3.989922349855152*^9}, {3.989923018417139*^9, 3.989923088158753*^9}, {
   3.9899231423777256`*^9, 3.989923142515066*^9}, {3.989923196049223*^9, 
   3.98992323780941*^9}, {3.989979245991886*^9, 3.98997938637138*^9}, {
   3.9899795059436035`*^9, 3.989979508431027*^9}, {3.989979547154385*^9, 
   3.9899795493008175`*^9}, 3.989980422082485*^9, 3.990598040680151*^9, 
   3.991378022973125*^9, {3.991383699225799*^9, 3.9913837957487793`*^9}, {
   3.991385166560955*^9, 3.991385173515123*^9}, {3.995083205822996*^9, 
   3.995083214234163*^9}, {3.9950836857548523`*^9, 3.9950837453303432`*^9}, {
   3.995084246450468*^9, 3.995084287488991*^9}, {3.995535555634096*^9, 
   3.995535583350675*^9}, {3.995535632951145*^9, 3.995535640997711*^9}, {
   3.995618425642559*^9, 3.995618496550525*^9}, {3.995618537083262*^9, 
   3.99561869418816*^9}, {3.995618823168415*^9, 3.9956188596867943`*^9}, {
   3.9956191586674004`*^9, 3.9956191606376514`*^9}, {3.995619273884887*^9, 
   3.9956192769971066`*^9}, {3.9956195782914715`*^9, 3.995619603387911*^9}, {
   3.995621089642494*^9, 3.995621173909092*^9}, {3.995622476563686*^9, 
   3.995622548561251*^9}, {3.996728282572672*^9, 3.9967282831314297`*^9}, {
   3.99854904600925*^9, 3.998549071973837*^9}, {3.998556864257601*^9, 
   3.9985568643596764`*^9}, {3.998616616434845*^9, 3.9986169508684387`*^9}, {
   3.99861701547316*^9, 3.998617182194898*^9}, {3.9986172645287533`*^9, 
   3.998617290963871*^9}, {3.998963714230715*^9, 3.998963736325453*^9}, {
   3.998973111342043*^9, 3.998973141241644*^9}, {3.9989733219467335`*^9, 
   3.998973324416855*^9}, {3.998973452859808*^9, 3.998973456023426*^9}, {
   3.998979381327193*^9, 3.9989793963604794`*^9}, {3.998981789411047*^9, 
   3.998981806609959*^9}, {3.9989818898182335`*^9, 3.998981890297972*^9}, {
   3.99898243348043*^9, 3.998982449556505*^9}, {3.999078434239212*^9, 
   3.999078481300808*^9}, {3.999078525257559*^9, 3.9990785391263733`*^9}, {
   3.9990797616890717`*^9, 3.999079775686636*^9}, {3.9990802908342953`*^9, 
   3.999080349950403*^9}, {3.9990810944162903`*^9, 3.999081132521393*^9}, {
   3.999154490027094*^9, 3.999154568160801*^9}, {3.99933508664266*^9, 
   3.999335100294279*^9}, {3.99956546416012*^9, 3.999565464864113*^9}, {
   3.9995697504527245`*^9, 3.999569777822008*^9}, {3.999650828244774*^9, 
   3.999650835712229*^9}, 3.9998456182613735`*^9, {3.999845763820156*^9, 
   3.999845864420952*^9}, 3.999846065755945*^9, {3.9998463043095*^9, 
   3.999846366573602*^9}, {3.999846787126882*^9, 3.999846858381153*^9}, {
   3.999846896847175*^9, 3.999846961383827*^9}, {3.9998477447137184`*^9, 
   3.999847913339277*^9}, {3.999863217826084*^9, 3.999863223620556*^9}, {
   3.999863266423046*^9, 3.999863291855873*^9}, {3.999910974933424*^9, 
   3.999910992711746*^9}, {3.9999174565546284`*^9, 3.999917495079246*^9}, {
   3.999919122805374*^9, 3.999919175926985*^9}, {3.9999522337215137`*^9, 
   3.999952233840145*^9}, {3.9999525424282074`*^9, 3.999952593683718*^9}, {
   3.999952710509247*^9, 3.9999527159756126`*^9}, {4.000112189282558*^9, 
   4.0001121897325573`*^9}, {4.000112235231737*^9, 4.00011223577717*^9}, {
   4.0001721619645414`*^9, 4.000172251340919*^9}, {4.000172977719839*^9, 
   4.000173031633435*^9}, {4.0001948700638304`*^9, 4.000194884676254*^9}},
 CellLabel->
  "In[933]:=",ExpressionUUID->"4298a50c-e56e-e840-a09f-729d2a5fa720"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "this", " ", "cell", " ", "we", " ", "compute", " ", "the", 
     " ", "F"}], "-", "symbols"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"$KernelCount", "==", "0"}], ",", 
      RowBox[{"LaunchKernels", "[", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sol", "=", 
     RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "At", " ", "every", " ", "step", " ", "we", " ", "define", " ", "the", 
        " ", "list", " ", "of", " ", "variables", " ", "that", " ", "appear", 
        " ", "in", " ", "Solve"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Var", "=", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"Fus", "[", 
                 RowBox[{"a", ",", "f"}], "]"}], ",", "d"}], "]"}], ",", 
              "\[IndentingNewLine]", "\t\t\t\t", 
              RowBox[{"F", "[", 
               RowBox[{
               "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",",
                 "beta", ",", "f", ",", "gamma", ",", "delta"}], "]"}], ",", 
              "Nothing"}], "]"}], "\[IndentingNewLine]", "\t\t\t", ",", 
            RowBox[{"{", 
             RowBox[{"f", ",", 
              RowBox[{"Fus", "[", 
               RowBox[{"b", ",", "c"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"gamma", ",", 
              RowBox[{"NFus", "[", 
               RowBox[{"b", ",", "c"}], "]"}]}], "}"}], "\t\t\t", 
            "\[IndentingNewLine]", "\t\t\t", ",", 
            RowBox[{"{", 
             RowBox[{"delta", ",", 
              RowBox[{"NFus", "[", 
               RowBox[{"a", ",", "f"}], "]"}]}], "}"}]}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"TempSol", "=", 
         RowBox[{"Quiet", "[", 
          RowBox[{
           RowBox[{"Solve", "[", "\[IndentingNewLine]", "\t\t\t", 
            RowBox[{
             RowBox[{
              RowBox[{"LeftDiagTotFix", "[", 
               RowBox[{
               "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",",
                 "beta"}], "]"}], "==", 
              RowBox[{"FullSimplify", "[", 
               RowBox[{
               "Sum", "[", "\[IndentingNewLine]", 
                "\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t", 
                RowBox[{
                 RowBox[{
                 "Sum", "[", "\[IndentingNewLine]", 
                  "\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"Fus", "[", 
                    RowBox[{"a", ",", "f"}], "]"}], ",", "d"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    "\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t", 
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha",
                     ",", "beta", ",", "f", ",", "gamma", ",", "delta"}], 
                    "]"}], "*", 
                    RowBox[{"RightDiagTotFix", "[", 
                    RowBox[{
                    "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "gamma",
                     ",", "delta"}], "]"}]}], ",", "0"}], 
                    "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t",
                     "]"}], "\[IndentingNewLine]", 
                   "\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t", ",", 
                   RowBox[{"{", 
                    RowBox[{"delta", ",", 
                    RowBox[{"NFus", "[", 
                    RowBox[{"a", ",", "f"}], "]"}]}], "}"}]}], "]"}], 
                 "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t\t\t\t\t\t", ",", 
                 RowBox[{"{", 
                  RowBox[{"f", ",", 
                   RowBox[{"Fus", "[", 
                    RowBox[{"b", ",", "c"}], "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"gamma", ",", 
                   RowBox[{"NFus", "[", 
                    RowBox[{"b", ",", "c"}], "]"}]}], "}"}]}], "]"}], "]"}]}],
              ",", "Var"}], "\[IndentingNewLine]", "\t\t", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Solve", "::", "ztest"}], ",", 
             RowBox[{"Solve", "::", "ztest1"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "TempSol"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "1", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "11"}], "}"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"e", ",", 
         RowBox[{"Fus", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"alpha", ",", 
         RowBox[{"NFus", "[", 
          RowBox[{"a", ",", "b"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", 
         RowBox[{"Fus", "[", 
          RowBox[{"e", ",", "c"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"beta", ",", 
         RowBox[{"NFus", "[", 
          RowBox[{"e", ",", "c"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.987152223181228*^9, 3.9871524459162273`*^9}, {
   3.987152488212368*^9, 3.9871528255610065`*^9}, {3.987152878003517*^9, 
   3.9871528823248825`*^9}, {3.987152920472058*^9, 3.987153033206899*^9}, {
   3.987153098464353*^9, 3.9871531006362705`*^9}, {3.9871531308825607`*^9, 
   3.987153205471465*^9}, {3.987153255781473*^9, 3.987153282070771*^9}, {
   3.987153327330412*^9, 3.9871533431451206`*^9}, {3.987153429649772*^9, 
   3.98715351680706*^9}, {3.9871535800808086`*^9, 3.987153603460766*^9}, {
   3.98715400267519*^9, 3.987154003690794*^9}, {3.987245286364935*^9, 
   3.987245325288566*^9}, {3.989893913383852*^9, 3.9898939501948833`*^9}, {
   3.989894147947621*^9, 3.9898941797159805`*^9}, {3.989921470871653*^9, 
   3.989921556707407*^9}, {3.9899219092961884`*^9, 3.9899219311804276`*^9}, {
   3.989922087914511*^9, 3.989922103846723*^9}, {3.989922344185604*^9, 
   3.989922349855152*^9}, {3.989923018417139*^9, 3.989923088158753*^9}, {
   3.9899231423777256`*^9, 3.989923142515066*^9}, {3.989923196049223*^9, 
   3.98992323780941*^9}, {3.989979245991886*^9, 3.98997938637138*^9}, {
   3.9899795059436035`*^9, 3.989979508431027*^9}, {3.989979547154385*^9, 
   3.9899795493008175`*^9}, 3.989980422082485*^9, 3.990598040680151*^9, 
   3.991378022973125*^9, {3.991383699225799*^9, 3.9913837957487793`*^9}, {
   3.991385166560955*^9, 3.991385173515123*^9}, {3.995083205822996*^9, 
   3.995083214234163*^9}, {3.9950836857548523`*^9, 3.9950837453303432`*^9}, {
   3.995084246450468*^9, 3.995084287488991*^9}, {3.995535555634096*^9, 
   3.995535583350675*^9}, {3.995535632951145*^9, 3.995535640997711*^9}, {
   3.995618425642559*^9, 3.995618496550525*^9}, {3.995618537083262*^9, 
   3.99561869418816*^9}, 3.995619171498455*^9, {3.9956195783186283`*^9, 
   3.995619603444257*^9}, {3.9956199881376724`*^9, 3.995620000375381*^9}, 
   3.9956200956220226`*^9, {3.9956225877818317`*^9, 3.9956227212927227`*^9}, {
   3.995623019095463*^9, 3.995623031136072*^9}, {3.99672802931056*^9, 
   3.996728033484486*^9}, {3.996728112969234*^9, 3.996728150392197*^9}, {
   3.996728198995561*^9, 3.996728204157629*^9}, {3.996728264948738*^9, 
   3.996728279623487*^9}, {3.996728453063667*^9, 3.996728453327011*^9}, {
   3.996800330114122*^9, 3.99680033623238*^9}, {3.999078740454794*^9, 
   3.99907874986512*^9}, {3.9995697880386887`*^9, 3.9995698469647064`*^9}, {
   3.999846016277965*^9, 3.999846019684714*^9}, {3.999846976601362*^9, 
   3.999847123218184*^9}, {3.99984800407628*^9, 3.999848013577497*^9}, {
   3.999920978489657*^9, 3.999921025691304*^9}, {3.9999210769839916`*^9, 
   3.999921090816592*^9}, {3.999951881552162*^9, 3.999951894125107*^9}, {
   3.9999520712539577`*^9, 3.999952071391094*^9}, {3.999952282208877*^9, 
   3.999952282855253*^9}, {3.999952328915081*^9, 3.999952332025047*^9}, 
   3.999953131995102*^9, 4.000015167843334*^9, 4.0000554337850485`*^9},
 CellLabel->
  "In[948]:=",ExpressionUUID->"664391a6-92ff-fd47-8abd-afa82b685cd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{"we", " ", "save", " ", "our", " ", 
     RowBox[{"results", ".", " ", "To"}], " ", "study", " ", "another", " ", 
     "case"}], ",", " ", 
    RowBox[{
     RowBox[{
     "change", " ", "ParamFormFixed", " ", "above", " ", "and", " ", "re"}], 
     "-", 
     RowBox[{"evaluate", " ", "the", " ", "notebook"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nice", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sol", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Union", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Sol", "/.", "Nice"}], "]"}]}], "]"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<There are \>\"", ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"Length", "[", "Sol", "]"}], ",", "Blue"}], "]"}], ",", 
      "\"\< F-symbols\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Output files\>\"",
          ",", "\"\<Numerical F-symb\>\"", ",", 
         RowBox[{"\"\<Fsymb\>\"", "<>", 
          RowBox[{"ToString", "[", "ParamFormFixed", "]"}], "<>", 
          "\"\<.wl\>\""}]}], "}"}], "]"}], ",", "Sol"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.987153298368056*^9, 3.9871532995562057`*^9}, {
   3.987157728843663*^9, 3.987157730703779*^9}, {3.987748113879217*^9, 
   3.987748114785322*^9}, {3.989892295115317*^9, 3.98989230894499*^9}, {
   3.989922168791752*^9, 3.98992218284844*^9}, {3.989923111405012*^9, 
   3.989923117679373*^9}, {3.989983002870447*^9, 3.989983005507807*^9}, {
   3.989983219589445*^9, 3.9899832215167885`*^9}, {3.989983393175688*^9, 
   3.9899833938117847`*^9}, {3.9913780826767693`*^9, 3.991378116324211*^9}, {
   3.991385182243753*^9, 3.991385184340498*^9}, {3.9913858057002525`*^9, 
   3.99138580629393*^9}, {3.991387329473087*^9, 3.9913873432078648`*^9}, {
   3.991632326612982*^9, 3.991632327684425*^9}, {3.995083226579094*^9, 
   3.99508329912846*^9}, {3.9955356537612247`*^9, 3.995535713761595*^9}, {
   3.995535835344061*^9, 3.9955358408282547`*^9}, 3.99561973358221*^9, {
   3.9956215076518745`*^9, 3.995621508613547*^9}, {3.9956227343943768`*^9, 
   3.995622879122635*^9}, 3.9956230119580765`*^9, 3.996800137209573*^9, 
   3.999921942011185*^9, {3.999952746982163*^9, 3.999952774966402*^9}, 
   4.0000554508940887`*^9, {4.000188557027494*^9, 4.0001885615215445`*^9}},
 CellLabel->
  "In[950]:=",ExpressionUUID->"40137ce0-c823-6c4f-bf44-6a6861f99c14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", 
   StyleBox["2835",
    StripOnInput->False,
    LineColor->RGBColor[0, 0, 1],
    FrontFaceColor->RGBColor[0, 0, 1],
    BackFaceColor->RGBColor[0, 0, 1],
    GraphicsColor->RGBColor[0, 0, 1],
    FontColor->RGBColor[0, 0, 1]], "\[InvisibleSpace]", "\<\" F-symbols\"\>"}],
  SequenceForm["There are ", 
   Style[2835, 
    RGBColor[0, 0, 1]], " F-symbols"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.995623008000469*^9, 3.995623053313066*^9, 3.9956250608592663`*^9, 
   3.996636408636249*^9, 3.996727771598439*^9, 3.996728309536651*^9, 
   3.99672839331399*^9, 3.99672848491918*^9, 3.996728568956553*^9, 
   3.996728653686283*^9, 3.996728742214302*^9, 3.996728831517597*^9, 
   3.996733136738373*^9, 3.996733227235716*^9, 3.996733310784801*^9, 
   3.996733398420267*^9, 3.996733560757759*^9, 3.996733640060505*^9, 
   3.996733735548437*^9, 3.996733830308021*^9, 3.996733922838557*^9, 
   3.9967340266241817`*^9, 3.998384191848278*^9, 3.9985491220078335`*^9, 
   3.9986173263839817`*^9, 3.998968357700373*^9, 3.99896840216612*^9, 
   3.998968435745626*^9, 3.998968469989296*^9, {3.9989685026267834`*^9, 
   3.998968532187425*^9}, 3.9989685661867504`*^9, {3.998968600620163*^9, 
   3.998968628251718*^9}, 3.998968689174242*^9, 3.998968724270542*^9, 
   3.998968759316765*^9, 3.998968802529215*^9, 3.99896883794576*^9, 
   3.9989688795674553`*^9, 3.998968923843384*^9, 3.998968963767797*^9, 
   3.998968998027434*^9, 3.998972673468538*^9, 3.9989730349660587`*^9, 
   3.998973176497717*^9, 3.9989733608952103`*^9, 3.998973484830709*^9, 
   3.998979370286188*^9, 3.998979409646225*^9, 3.998981096357191*^9, 
   3.998981837966494*^9, 3.998981909120611*^9, 3.998982421356201*^9, 
   3.998982507527807*^9, 3.998983307677532*^9, {3.998984017397541*^9, 
   3.998984093205738*^9}, {3.998984124816601*^9, 3.998984154321804*^9}, {
   3.998984612505545*^9, 3.998984691451828*^9}, 3.998984726586281*^9, {
   3.998984758678761*^9, 3.9989849198322697`*^9}, 3.999078722319338*^9, 
   3.999078760467963*^9, {3.999079533070467*^9, 3.999079542204436*^9}, 
   3.999079817233278*^9, 3.999080365368288*^9, 3.999154794159204*^9, {
   3.999221812952538*^9, 3.99922206373176*^9}, {3.99922213066725*^9, 
   3.9992222804584637`*^9}, {3.999239522023147*^9, 3.999239547146734*^9}, {
   3.99923957831629*^9, 3.999239628880436*^9}, {3.999239661756914*^9, 
   3.999239895829664*^9}, {3.9992399315155087`*^9, 3.9992399844355984`*^9}, 
   3.999308463751316*^9, 3.999308506633867*^9, 3.999308542923107*^9, 
   3.999308574015621*^9, 3.999308605899381*^9, {3.999309413073904*^9, 
   3.999309487469007*^9}, {3.9993095293868504`*^9, 3.999309581626812*^9}, {
   3.999309622725834*^9, 3.9993097247135544`*^9}, {3.999335116548521*^9, 
   3.999335454206779*^9}, 3.999572599522192*^9, 3.999572696287016*^9, {
   3.999591604519195*^9, 3.999591660070692*^9}, {3.9995916922732735`*^9, 
   3.999591789892639*^9}, {3.9995918316138268`*^9, 3.9995918600337276`*^9}, {
   3.999591895647944*^9, 3.9995919982038136`*^9}, {3.999592028915949*^9, 
   3.9995920818932953`*^9}, 3.999651298221094*^9, 3.999846217249802*^9, 
   3.999846453962736*^9, 3.999848111588127*^9, 3.999910902950011*^9, 
   3.999917092492899*^9, 3.999921524190199*^9, 3.999921668879772*^9, 
   3.999921745286497*^9, 4.0000152517902884`*^9, {4.000100897303781*^9, 
   4.000100926801974*^9}, 4.000101008373124*^9, 4.0001010910904684`*^9, 
   4.000101160826479*^9, 4.000104972023676*^9, 4.000111461384075*^9, 
   4.000111664966879*^9, 4.000113459133247*^9, 4.000113490590967*^9, 
   4.000113522051359*^9, 4.0001135524603786`*^9, 4.000113583670429*^9, {
   4.0001136180211887`*^9, 4.000113750327601*^9}, {4.000113781431999*^9, 
   4.000113837931891*^9}, {4.000113868098913*^9, 4.000113897806156*^9}, {
   4.000113939102879*^9, 4.0001139673178015`*^9}, 4.000172298134205*^9, 
   4.000172329564045*^9, 4.000172362702381*^9, 4.000172396104065*^9, 
   4.000172430351136*^9, {4.000172464382538*^9, 4.000172603904606*^9}, 
   4.000172637567959*^9, 4.000172672632469*^9, 4.000172704944359*^9, 
   4.000172738659777*^9, 4.0001727934227915`*^9, 4.000172825123497*^9, 
   4.000172859153492*^9, 4.000188295831222*^9, 4.000188586249883*^9, 
   4.000188686325342*^9, 4.000188894503162*^9, 4.0001889912617416`*^9, 
   4.000189114242403*^9, 4.0001892122038*^9, 4.0001892764180145`*^9, 
   4.000189338163925*^9, 4.000189400482048*^9, 4.0001895549297223`*^9, 
   4.00018970147809*^9, 4.000189747551937*^9, 4.000189797076706*^9, 
   4.0001898309935226`*^9, 4.0001898668900776`*^9, 4.000189900110539*^9, 
   4.000189960972965*^9, 4.00018999960407*^9, 4.000190032530552*^9, 
   4.0001949737274647`*^9, 4.0001950229793053`*^9, 4.0001965545505276`*^9, 
   4.000196599703745*^9, 4.0001966488039837`*^9, 4.0001966960924206`*^9, 
   4.0001967598988914`*^9, 4.0001968123957024`*^9, 4.000196851635933*^9, 
   4.00019688313966*^9, 4.000196921128216*^9, 4.0001969595225925`*^9, 
   4.000197003650179*^9, 4.0001970460586014`*^9, 4.0001970905888424`*^9, 
   4.000197135786829*^9, 4.0001971804123764`*^9, 4.000197253298279*^9, 
   4.0001973067001915`*^9, 4.0001973591419945`*^9},
 CellLabel->
  "During evaluation of \
In[950]:=",ExpressionUUID->"44210337-c3d6-fa49-9ee3-2abd17c9a50c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking pentagon identities", "Section",
 CellChangeTimes->{{3.984040674823801*^9, 3.984040678280218*^9}, {
  3.987157745517285*^9, 3.98715774932972*^9}, {3.995623839345669*^9, 
  3.9956238408153896`*^9}},ExpressionUUID->"321d1a6b-5aeb-b942-a30c-\
35d2255e4a5d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", 
   RowBox[{"F", ",", "pentagon"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fsymb", "[", "ParamFormFixed", "]"}], "=", 
   RowBox[{"Import", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Output files\>\"", 
       ",", "\"\<Numerical F-symb\>\"", ",", 
       RowBox[{"\"\<Fsymb\>\"", "<>", 
        RowBox[{"ToString", "[", "ParamFormFixed", "]"}], "<>", 
        "\"\<.wl\>\""}]}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scan", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{"#1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], "=", 
       RowBox[{"#1", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "&"}], ",", 
    RowBox[{"Fsymb", "[", "ParamFormFixed", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "___", "]"}], ":=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Import", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\<PentagonIdentity.png\>\""}], "}"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.991393736231734*^9, {3.9913938146749306`*^9, 3.991393848720186*^9}, {
   3.991393880956496*^9, 3.9913938882951813`*^9}, {3.991393995925978*^9, 
   3.991394008991707*^9}, {3.991394093735319*^9, 3.991394095510523*^9}, {
   3.991394213922758*^9, 3.991394214013531*^9}, {3.991394288832978*^9, 
   3.991394288917465*^9}, {3.991394365799778*^9, 3.991394367044487*^9}, {
   3.9913944287867*^9, 3.9913944288609657`*^9}, {3.991394491554943*^9, 
   3.991394491637917*^9}, {3.991394559146916*^9, 3.991394560707686*^9}, {
   3.991394614717459*^9, 3.991394614822901*^9}, {3.991394677080231*^9, 
   3.991394677965805*^9}, {3.991700515903082*^9, 3.9917005181514606`*^9}, {
   3.991700645399441*^9, 3.991700645439934*^9}, {3.991700704919512*^9, 
   3.991700705010666*^9}, {3.991700763430504*^9, 3.9917007655894985`*^9}, {
   3.991700817123047*^9, 3.9917008171977997`*^9}, {3.991700881598915*^9, 
   3.991700881651554*^9}, {3.99170094161784*^9, 3.991700942950518*^9}, {
   3.991700994452224*^9, 3.991700994535188*^9}, {3.991701059273628*^9, 
   3.991701059404405*^9}, {3.991830040462656*^9, 3.991830041768545*^9}, {
   3.9956242154979095`*^9, 3.995624217189686*^9}, {3.9956243224765224`*^9, 
   3.99562433249415*^9}, {3.995624579531849*^9, 3.9956245832215385`*^9}, {
   3.99562469577622*^9, 3.995624703012057*^9}, {3.995624772204815*^9, 
   3.9956247781392136`*^9}, {3.9956250227616787`*^9, 3.995625024046043*^9}, {
   3.996800141853506*^9, 3.996800150179655*^9}, {3.999570519203191*^9, 
   3.9995705377515087`*^9}, {3.999911439408607*^9, 3.999911440410822*^9}, {
   3.999952047214773*^9, 3.99995204882415*^9}, {3.999953275560655*^9, 
   3.999953275697035*^9}, {4.000015214850666*^9, 4.000015218563968*^9}, {
   4.000055405578493*^9, 4.000055405710837*^9}},
 CellLabel->
  "In[954]:=",ExpressionUUID->"3a145b17-0ad2-4c48-8895-7a59e1c5ecf5"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnbuvu8C2360kktORjtJKRUlJOpQKpbKUKKKJhBLlxkpzLd0bCeUv2KVL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    "], {{0, 55.2}, {733.2, 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{120, 120}],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{733.2, 55.2},
  PlotRange->{{0, 733.2}, {0, 55.2}}]], "Output",
 CellChangeTimes->{{3.99139393330678*^9, 3.9913939669215*^9}, 
   3.9913940101678486`*^9, 3.991394096433878*^9, 3.991394215581734*^9, 
   3.991394290051609*^9, 3.99139436797966*^9, 3.991394429743095*^9, 
   3.991394492698709*^9, 3.991394561813917*^9, 3.991394615931366*^9, 
   3.99139468121352*^9, 3.991700519154323*^9, 3.9917006464088726`*^9, 
   3.99170070615473*^9, 3.991700766614414*^9, 3.991700818203303*^9, 
   3.9917008826356106`*^9, 3.991700943999164*^9, 3.991700995893305*^9, 
   3.9917010605414696`*^9, 3.991830042675061*^9, 3.99188231122813*^9, 
   3.9956244206720524`*^9, 3.995624469502262*^9, {3.995624570264653*^9, 
   3.99562460070146*^9}, 3.9956246459427795`*^9, 3.995624703961134*^9, 
   3.995624819996868*^9, 3.995625063527225*^9, 3.9966364118266773`*^9, 
   3.9967277737508373`*^9, 3.996728311189909*^9, 3.996728395520092*^9, 
   3.99672848916918*^9, 3.996728570279245*^9, 3.996728655226425*^9, 
   3.996728743855038*^9, 3.996728833217844*^9, 3.996733138295511*^9, 
   3.996733228744274*^9, 3.996733312348905*^9, 3.9967334005834637`*^9, 
   3.99673356243116*^9, 3.996733641786227*^9, 3.996733738831583*^9, 
   3.99673383249358*^9, 3.996733927471962*^9, 3.996734030160724*^9, 
   3.998384194554487*^9, 3.9989726833383*^9, 3.998979416026188*^9, 
   3.9989824241504173`*^9, 3.998982509156367*^9, 3.999078766230745*^9, 
   3.999078900947407*^9, 3.999080366919256*^9, 3.999154796411465*^9, 
   3.99923952394466*^9, 3.999570546587382*^9, 3.999572701285578*^9, 
   3.99965130394996*^9, 3.999846223524379*^9, 3.999846455912662*^9, 
   3.999848114324747*^9, 3.9999109056541023`*^9, 3.999911447414158*^9, 
   3.999917096295025*^9, 3.999921527981146*^9, 3.999921670929159*^9, 
   3.999921746840902*^9, 4.000015254039105*^9, {4.000100897709416*^9, 
   4.000100926933132*^9}, 4.00010100850239*^9, 4.000101091221775*^9, 
   4.000101160959576*^9, 4.0001049724268246`*^9, 4.00011146179913*^9, 
   4.0001116650829844`*^9, 4.000113459302664*^9, 4.00011349071146*^9, 
   4.0001135221734467`*^9, 4.0001135525819783`*^9, 4.000113583790205*^9, {
   4.000113618139479*^9, 4.0001137504460454`*^9}, {4.000113781547319*^9, 
   4.000113838054428*^9}, {4.000113868215445*^9, 4.000113897926922*^9}, {
   4.000113939218239*^9, 4.000113967440052*^9}, 4.000172298556713*^9, 
   4.000172329691499*^9, 4.0001723628363504`*^9, 4.0001723962314568`*^9, 
   4.00017243052059*^9, {4.0001724645324802`*^9, 4.000172604034231*^9}, 
   4.0001726377023354`*^9, 4.0001726727582226`*^9, 4.000172705080797*^9, 
   4.0001727387899895`*^9, 4.000172793564939*^9, 4.000172825261612*^9, 
   4.000172859306139*^9, 4.000188296269993*^9, 4.0001885864466305`*^9, 
   4.000188686505197*^9, 4.000188894743204*^9, 4.0001889915418396`*^9, 
   4.000189114477337*^9, 4.000189212326303*^9, 4.000189276592613*^9, 
   4.000189338293173*^9, 4.000189400622702*^9, 4.000189555050279*^9, 
   4.0001897016881027`*^9, 4.000189747677768*^9, 4.000189797219532*^9, 
   4.000189831138555*^9, 4.000189867022648*^9, 4.000189900242893*^9, 
   4.000189961230448*^9, 4.000189999765796*^9, 4.0001900326851044`*^9, 
   4.000194974220619*^9, 4.000195023109356*^9, 4.0001965549831905`*^9, 
   4.000196599852762*^9, 4.0001966489549675`*^9, 4.000196696236162*^9, 
   4.0001967602606144`*^9, 4.0001968125527573`*^9, 4.0001968517820053`*^9, 
   4.000196883284395*^9, 4.0001969212797337`*^9, 4.0001969596514473`*^9, 
   4.000197003793127*^9, 4.0001970461979637`*^9, 4.000197090749687*^9, 
   4.000197135938732*^9, 4.0001971805759926`*^9, 4.000197253528492*^9, 
   4.000197306830473*^9, 4.0001973592921295`*^9},
 CellLabel->
  "Out[958]=",ExpressionUUID->"703ada47-4dcb-504f-be02-2d93b6e6361c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pentagon", "[", 
     RowBox[{
     "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_", 
      ",", "x_", ",", "y_", ",", "alpha_", ",", "beta_", ",", "gamma_", ",", 
      "rho_", ",", "tau_", ",", "sigma_"}], "]"}], ":=", 
    "\[IndentingNewLine]", "\t\t", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
         "f", ",", "c", ",", "d", ",", "e", ",", "g", ",", "beta", ",", 
          "gamma", ",", "x", ",", "rho", ",", "csi"}], "]"}], "*", 
        RowBox[{"F", "[", 
         RowBox[{
         "a", ",", "b", ",", "x", ",", "e", ",", "f", ",", "alpha", ",", 
          "csi", ",", "y", ",", "sigma", ",", "tau"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"csi", ",", 
         RowBox[{"NFus", "[", 
          RowBox[{"f", ",", "x"}], "]"}]}], "}"}]}], "]"}], "-", 
     "\[IndentingNewLine]", "\t\t", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"Fus", "[", 
             RowBox[{"z", ",", "d"}], "]"}], ",", "y"}], "]"}], " ", "&&", 
          " ", 
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"Fus", "[", 
             RowBox[{"a", ",", "z"}], "]"}], ",", "g"}], "]"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{
           "a", ",", "b", ",", "c", ",", "g", ",", "f", ",", "alpha", ",", 
            "beta", ",", "z", ",", "lambda", ",", "mu"}], "]"}], "*", 
          RowBox[{"F", "[", 
           RowBox[{
           "a", ",", "z", ",", "d", ",", "e", ",", "g", ",", "mu", ",", 
            "gamma", ",", "y", ",", "nu", ",", "tau"}], "]"}], "*", 
          RowBox[{"F", "[", 
           RowBox[{
           "b", ",", "c", ",", "d", ",", "y", ",", "z", ",", "lambda", ",", 
            "nu", ",", "x", ",", "rho", ",", "sigma"}], "]"}]}], " ", ",", 
         "0"}], "\[IndentingNewLine]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"lambda", ",", 
         RowBox[{"NFus", "[", 
          RowBox[{"b", ",", "c"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"Fus", "[", 
          RowBox[{"b", ",", "c"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"mu", ",", 
         RowBox[{"NFus", "[", 
          RowBox[{"a", ",", "z"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nu", ",", 
         RowBox[{"NFus", "[", 
          RowBox[{"z", ",", "d"}], "]"}]}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "check", " ", "all", " ", "the", " ", "pentagon", 
     " ", "identities", " ", "for", " ", "the", " ", "F"}], "-", 
    RowBox[{"symbols", " ", "that", " ", "we", " ", "have", " ", "found"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CountVerified", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Catch", "[", "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"a", ",", "y"}], "]"}], ",", "e"}], "]"}], " ", "&&", " ", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"g", ",", "d"}], "]"}], ",", "e"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"p", "=", 
            RowBox[{"pentagon", "[", 
             RowBox[{
             "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", 
              ",", "x", ",", "y", ",", "alpha", ",", "beta", ",", "gamma", 
              ",", "rho", ",", "tau", ",", "sigma"}], "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Simplify", "[", "p", "]"}], "=!=", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Print", "[", "p", "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Print", "[", 
              RowBox[{
              "\"\<a=\>\"", ",", "a", ",", "\"\<|b=\>\"", ",", "b", ",", 
               "\"\<|c=\>\"", ",", "c", ",", "\"\<|d=\>\"", ",", "d", ",", 
               "\"\<|e=\>\"", ",", "e", ",", "\"\<|f=\>\"", ",", "f", ",", 
               "\"\<|g=\>\"", ",", "g", ",", "\"\<|x=\>\"", ",", "x", ",", 
               "\"\<|y=\>\"", ",", "y", ",", "\"\<|alpha=\>\"", ",", "alpha", 
               ",", "\"\<|beta=\>\"", ",", "beta", ",", "\"\<|gamma=\>\"", 
               ",", "gamma", ",", "\"\<|rho=\>\"", ",", "rho", ",", 
               "\"\<|tau=\>\"", ",", "tau", ",", "\"\<|sigma=\>\"", ",", 
               "sigma"}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Throw", "[", "\"\<failed\>\"", "]"}]}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"CountVerified", "++"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "11"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "11"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "1", ",", "11"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "1", ",", "11"}], "}"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"f", ",", 
      RowBox[{"Fus", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"Fus", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"alpha", ",", 
      RowBox[{"NFus", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"rho", ",", 
      RowBox[{"NFus", "[", 
       RowBox[{"c", ",", "d"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "1", ",", "11"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", 
      RowBox[{"Fus", "[", 
       RowBox[{"f", ",", "c"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"Fus", "[", 
       RowBox[{"b", ",", "x"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"sigma", ",", 
      RowBox[{"NFus", "[", 
       RowBox[{"b", ",", "x"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"beta", ",", 
      RowBox[{"NFus", "[", 
       RowBox[{"f", ",", "c"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"gamma", ",", 
      RowBox[{"NFus", "[", 
       RowBox[{"g", ",", "d"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tau", ",", 
      RowBox[{"NFus", "[", 
       RowBox[{"a", ",", "y"}], "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"CountVerified", "==", "64881"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<We have verified all the 64881 pentagon identities.\>\"", ",", 
      "Bold", ",", "Green"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<Pentagon identity FAILED.\>\"", ",", "Bold", ",", "Red"}], 
     "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{4.000012708427059*^9, 4.000012708459984*^9}, {
   4.000012767910063*^9, 4.0000128373843975`*^9}, {4.000012867800676*^9, 
   4.000012910258226*^9}, {4.0000129438820915`*^9, 4.000012953135792*^9}, 
   4.000012986963602*^9, {4.0000145874183345`*^9, 4.000014590485529*^9}, {
   4.000014751412866*^9, 4.000014769104255*^9}, {4.000014857117635*^9, 
   4.000014890476086*^9}, {4.0000149253945007`*^9, 4.000014996753502*^9}, {
   4.0000150430032215`*^9, 4.000015045081892*^9}, {4.00018852421402*^9, 
   4.000188543411064*^9}, 4.000188667670395*^9},
 CellLabel->
  "In[959]:=",ExpressionUUID->"8ae910e0-0259-a047-817d-f39e384c616f"],

Cell[BoxData[
 StyleBox["\<\"We have verified all the 64881 pentagon identities.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 1, 0],
  FrontFaceColor->RGBColor[0, 1, 0],
  BackFaceColor->RGBColor[0, 1, 0],
  GraphicsColor->RGBColor[0, 1, 0],
  FontWeight->Bold,
  FontColor->RGBColor[0, 1, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQA+KO9q1KB8++dVxy+pQNiBbkD/QE0X+uFUaC6A+BG1NA
NE+vTC6I5vyoUwKifxh8qgbRh3fZ94NolTiWRSDaYeGM5SC6ivPKWhCt0fdv
I4h2UZm0DURLus3bBaIZTroeAtEsqziOg+gJjKqnQfSV+dtNjgBpGSkpaxDt
8ajvF4h+MfHqfxD9wDSI7SiQVghz4AHRO7xTREB0zI4TUiDa4kK2PIg2mOaj
DKYdhDRAtIbjeR0QfaVythGINklksgDRMu96bEE0x1xdZxD9Iv+xB4g+oqEc
BKI/eLdGgOgNWjzxIBoATeCr/A==
  "],
 CellLabel->
  "During evaluation of \
In[959]:=",ExpressionUUID->"23274274-96d2-4e45-a535-552f0aac92bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Parametrization", "Section",
 CellChangeTimes->{{3.99991585041922*^9, 
  3.999915854074863*^9}},ExpressionUUID->"8bc91d69-50b5-aa47-965b-\
2c17c1461dab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "check", " ", "that", " ", "the", " ", "closed", " ", 
     "formulas", " ", "of", " ", "the", " ", "paper", " ", "reproduce", " ", 
     "the", " ", "F"}], "-", 
    RowBox[{
    "symbols", " ", "computed", " ", "above", " ", "with", " ", "the", " ", 
     "reference", " ", 
     RowBox[{"maps", ".", " ", "We"}], " ", "write", " ", "all", " ", "the", 
     " ", "F"}], "-", 
    RowBox[{"symbols", " ", "in", " ", "the", " ", "parametrized", " ", 
     RowBox[{"form", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Remove", "[", "Fparam", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Fparam", "[", "___", "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Fus", "[", 
              RowBox[{"a", ",", "b"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "c"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"a", ",", "b"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "1", ",", "1", ",", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"b", ",", "c"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "1", ",", "1"}], "]"}], "=", 
       "1"}], ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "9"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{"g", ",", "h", ",", "10", ",", "10", ",", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"g", ",", "h"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "1", ",", "1", ",", "10", ",", 
         "1", ",", "1"}], "]"}], "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{"iota", " ", 
          RowBox[{"scal", "[", 
           RowBox[{"g", ",", "h"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{"g", ",", "h", ",", "11", ",", "11", ",", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"g", ",", "h"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "1", ",", "1", ",", "11", ",", 
         "1", ",", "1"}], "]"}], "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "g", ",", "10", ",", "h", ",", "10", ",", "10", ",", "1", ",", "1", 
         ",", "10", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{"iota", " ", 
          RowBox[{"scal", "[", 
           RowBox[{"g", ",", "h"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "g", ",", "11", ",", "h", ",", "11", ",", "11", ",", "1", ",", "1", 
         ",", "11", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "iota"}], " ", 
          RowBox[{"scal", "[", 
           RowBox[{"g", ",", "h"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "g", ",", "h", ",", "10", ",", "10", ",", "1", ",", "1", 
         ",", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"g", ",", "h"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "1", ",", "1"}], "]"}], "=", 
       "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "g", ",", "h", ",", "11", ",", "11", ",", "1", ",", "1", 
         ",", 
         RowBox[{
          RowBox[{"Fus", "[", 
           RowBox[{"g", ",", "h"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "iota"}], " ", 
          RowBox[{"scal", "[", 
           RowBox[{"g", ",", "h"}], "]"}]}], ")"}]}]}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", "1", ",", "9"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "g", ",", "10", ",", "11", ",", "k", ",", "10", ",", "1", ",", "1", 
         ",", 
         RowBox[{"Z3xZ3InObj", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ObjInZ3xZ3", "[", "k", "]"}], "-", 
             RowBox[{"ObjInZ3xZ3", "[", "g", "]"}]}], ",", "3"}], "]"}], 
          "]"}], ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "iota"}], " ", 
          RowBox[{"scal", "[", 
           RowBox[{"g", ",", "k"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "g", ",", "11", ",", "10", ",", "k", ",", "11", ",", "1", ",", "1", 
         ",", 
         RowBox[{"Z3xZ3InObj", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ObjInZ3xZ3", "[", "k", "]"}], "-", 
             RowBox[{"ObjInZ3xZ3", "[", "g", "]"}]}], ",", "3"}], "]"}], 
          "]"}], ",", "1", ",", "1"}], "]"}], "=", "1"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "g", ",", "11", ",", "k", ",", "10", ",", "1", ",", "1", 
         ",", "11", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "iota"}], 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"scal", "[", 
             RowBox[{"eps", ",", "g"}], "]"}], "+", 
            RowBox[{"scal", "[", 
             RowBox[{"g", ",", "k"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "g", ",", "10", ",", "k", ",", "11", ",", "1", ",", "1", 
         ",", "10", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{"iota", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"scal", "[", 
             RowBox[{"eps", ",", "g"}], "]"}], "+", 
            RowBox[{"scal", "[", 
             RowBox[{"g", ",", "k"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{"10", ",", "11", ",", "g", ",", "k", ",", 
         RowBox[{"Z3xZ3InObj", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ObjInZ3xZ3", "[", "k", "]"}], "-", 
             RowBox[{"ObjInZ3xZ3", "[", "g", "]"}]}], ",", "3"}], "]"}], 
          "]"}], ",", "1", ",", "1", ",", "11", ",", "1", ",", "1"}], "]"}], 
       "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "iota"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"scal", "[", 
             RowBox[{"eps", ",", "g"}], "]"}], "+", " ", 
            RowBox[{"scal", "[", 
             RowBox[{"g", ",", "k"}], "]"}]}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{"11", ",", "10", ",", "g", ",", "k", ",", 
         RowBox[{"Z3xZ3InObj", "[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ObjInZ3xZ3", "[", "k", "]"}], "-", 
             RowBox[{"ObjInZ3xZ3", "[", "g", "]"}]}], ",", "3"}], "]"}], 
          "]"}], ",", "1", ",", "1", ",", "10", ",", "1", ",", "1"}], "]"}], 
       "=", 
       RowBox[{"w", "^", 
        RowBox[{"(", 
         RowBox[{"iota", " ", 
          RowBox[{"scal", "[", 
           RowBox[{"eps", ",", "g"}], "]"}]}], ")"}]}]}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "g", ",", "10", ",", "10", ",", "11", ",", "10", ",", "1", ",", 
         "beta", ",", "11", ",", "gamma", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"U", "[", "g", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"beta", ",", "gamma"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "g", ",", "11", ",", "11", ",", "10", ",", "11", ",", "1", ",", 
         "beta", ",", "10", ",", "gamma", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"U", "[", "g", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"beta", ",", "gamma"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "10", ",", "g", ",", "11", ",", "11", ",", "alpha", ",", 
         "1", ",", "10", ",", "1", ",", "delta"}], "]"}], "=", 
       RowBox[{
        RowBox[{"U", "[", "g", "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"alpha", ",", "delta"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "11", ",", "g", ",", "10", ",", "10", ",", "alpha", ",", 
         "1", ",", "11", ",", "1", ",", "delta"}], "]"}], "=", 
       RowBox[{
        RowBox[{"w", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "iota"}], " ", 
           RowBox[{"scal", "[", 
            RowBox[{"eps", ",", "g"}], "]"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"U", "[", "g", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"alpha", ",", "delta"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "g", ",", "10", ",", "11", ",", "10", ",", "1", ",", 
         "beta", ",", "10", ",", "1", ",", "delta"}], "]"}], "=", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"Inv", "[", "g", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"beta", ",", "delta"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "g", ",", "11", ",", "10", ",", "11", ",", "1", ",", 
         "beta", ",", "11", ",", "1", ",", "delta"}], "]"}], "=", 
       RowBox[{
        RowBox[{"w", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "iota"}], " ", 
           RowBox[{"scal", "[", 
            RowBox[{"eps", ",", "g"}], "]"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"U", "[", 
           RowBox[{"Inv", "[", "g", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"beta", ",", "delta"}], "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "10", ",", "10", ",", "g", ",", "11", ",", "alpha", ",", 
         "1", ",", "11", ",", "gamma", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"U", "[", "g", "]"}], ".", 
          RowBox[{"U", "[", 
           RowBox[{"Inv", "[", "eps", "]"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"alpha", ",", "gamma"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "11", ",", "11", ",", "g", ",", "10", ",", "alpha", ",", 
         "1", ",", "10", ",", "gamma", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"U", "[", "g", "]"}], ".", 
           RowBox[{"U", "[", "eps", "]"}]}], "]"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"alpha", ",", "gamma"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "10", ",", "11", ",", "10", ",", "11", ",", "alpha", ",", 
         "beta", ",", "g", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "[", "g", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"alpha", ",", "beta"}], "]"}], "]"}], "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "11", ",", "10", ",", "11", ",", "10", ",", "alpha", ",", 
         "beta", ",", "g", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"w", "^", 
         RowBox[{"(", 
          RowBox[{"iota", " ", 
           RowBox[{"scal", "[", 
            RowBox[{"eps", ",", "g"}], "]"}]}], ")"}]}], "*", 
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{"U", "[", "g", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"alpha", ",", "beta"}], "]"}], "]"}], "/", 
         RowBox[{"Sqrt", "[", "3", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "11", ",", "11", ",", "11", ",", "g", ",", "1", ",", "1", 
         ",", "10", ",", "gamma", ",", "delta"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{
           RowBox[{"U", "[", "g", "]"}], ".", 
           RowBox[{"U", "[", 
            RowBox[{"Inv", "[", "eps", "]"}], "]"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"delta", ",", "gamma"}], "]"}], "]"}], "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "10", ",", "10", ",", "10", ",", "g", ",", "1", ",", "1", 
         ",", "11", ",", "gamma", ",", "delta"}], "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"U", "[", "g", "]"}], ".", 
           RowBox[{"U", "[", "eps", "]"}]}], ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"delta", ",", "gamma"}], "]"}], "]"}], "/", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
     ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "1", ",", "9"}], "}"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"alpha", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"beta", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gamma", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"delta", ",", "1", ",", "3"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "10", ",", "11", ",", "10", ",", "10", ",", "e", ",", "1", ",", "1", 
         ",", "f", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"w", "^", 
         RowBox[{"(", 
          RowBox[{"iota", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"scal", "[", 
               RowBox[{"e", ",", "f"}], "]"}]}], "+", 
             RowBox[{"scal", "[", 
              RowBox[{"eps", ",", "f"}], "]"}]}], ")"}]}], ")"}]}], "/", 
        "3"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Fparam", "[", 
        RowBox[{
        "11", ",", "10", ",", "11", ",", "11", ",", "e", ",", "1", ",", "1", 
         ",", "f", ",", "1", ",", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"w", "^", 
         RowBox[{"(", 
          RowBox[{"iota", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"scal", "[", 
              RowBox[{"e", ",", "f"}], "]"}], "-", 
             RowBox[{"scal", "[", 
              RowBox[{"eps", ",", "f"}], "]"}]}], ")"}]}], ")"}]}], "/", 
        "3"}]}], ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "1", ",", "9"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.999915893609329*^9, 3.999915939197941*^9}, {
  3.9999165364234467`*^9, 3.999916792479027*^9}, {3.999917170703268*^9, 
  3.999917236814387*^9}, {3.99991728926824*^9, 3.999917298333868*^9}, {
  3.999917520811844*^9, 3.999917626057972*^9}, {3.9999218130763855`*^9, 
  3.9999218663532543`*^9}, {3.999952165903246*^9, 3.9999522003871536`*^9}, {
  3.999952817296104*^9, 3.999952817407009*^9}, {3.9999528733373775`*^9, 
  3.9999528789726105`*^9}, {4.0001949107755113`*^9, 4.000194930615085*^9}},
 CellLabel->
  "In[963]:=",ExpressionUUID->"b2e0e001-16b4-4d48-bc7e-8f7aac56cc4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "now", " ", "check", " ", "the", " ", 
     RowBox[{"compatibility", ":", " ", 
      RowBox[{"if", " ", "there", " ", "are", " ", "discrepancies"}]}]}], ",",
     " ", 
    RowBox[{
    "a", " ", "table", " ", "will", " ", "be", " ", "written", " ", "with", 
     " ", "the", " ", "outcome", " ", "value"}], ",", " ", 
    RowBox[{
    "the", " ", "expected", " ", "one", " ", "and", " ", "their", " ", 
     "difference", " ", "for", " ", "each", " ", 
     "\"\<discrepant F-symbol\>\""}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rows", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Fus", "[", 
          RowBox[{"a", ",", "f"}], "]"}], ",", "d"}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{
              "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
               "beta", ",", "f", ",", "gamma", ",", "delta"}], "]"}], "-", 
             RowBox[{"Fparam", "[", 
              RowBox[{
              "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
               "beta", ",", "f", ",", "gamma", ",", "delta"}], "]"}]}], ")"}],
            "]"}], "=!=", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"rows", ",", 
           RowBox[{"{", 
            RowBox[{
            "\"\<F[\>\"", ",", "a", ",", "\"\<,\>\"", ",", "b", ",", 
             "\"\<,\>\"", ",", "c", ",", "\"\<,\>\"", ",", "d", ",", 
             "\"\<,\>\"", ",", "e", ",", "\"\<,\>\"", ",", "alpha", ",", 
             "\"\<,\>\"", ",", "beta", ",", "\"\<,\>\"", ",", "f", ",", 
             "\"\<,\>\"", ",", "gamma", ",", "\"\<,\>\"", ",", "delta", ",", 
             "\"\<]=\>\"", ",", "\[IndentingNewLine]", "\t\t", 
             RowBox[{"F", "[", 
              RowBox[{
              "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
               "beta", ",", "f", ",", "gamma", ",", "delta"}], "]"}], ",", 
             "\[IndentingNewLine]", "\t\t", 
             RowBox[{"Fparam", "[", 
              RowBox[{
              "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
               "beta", ",", "f", ",", "gamma", ",", "delta"}], "]"}], ",", 
             "\[IndentingNewLine]", "\t\t", 
             RowBox[{"FullSimplify", "[", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"F", "[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", 
                  ",", "beta", ",", "f", ",", "gamma", ",", "delta"}], "]"}], 
                "-", 
                RowBox[{"Fparam", "[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", 
                  ",", "beta", ",", "f", ",", "gamma", ",", "delta"}], 
                 "]"}]}], ")"}], "]"}]}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "1", ",", "11"}], "}"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"e", ",", 
       RowBox[{"Fus", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"alpha", ",", 
       RowBox[{"NFus", "[", 
        RowBox[{"a", ",", "b"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", 
       RowBox[{"Fus", "[", 
        RowBox[{"e", ",", "c"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"beta", ",", 
       RowBox[{"NFus", "[", 
        RowBox[{"e", ",", "c"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", 
       RowBox[{"Fus", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gamma", ",", 
       RowBox[{"NFus", "[", 
        RowBox[{"b", ",", "c"}], "]"}]}], "}"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"delta", ",", 
       RowBox[{"NFus", "[", 
        RowBox[{"a", ",", "f"}], "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"rows", "=!=", 
      RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"Grid", "[", 
      RowBox[{
       RowBox[{"Prepend", "[", 
        RowBox[{"rows", ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<F[\>\"", ",", "\"\<a\>\"", ",", "\"\<,\>\"", ",", "\"\<b\>\"", 
           ",", "\"\<,\>\"", ",", "\"\<c\>\"", ",", "\"\<,\>\"", ",", 
           "\"\<d\>\"", ",", "\"\<,\>\"", ",", "\"\<e\>\"", ",", "\"\<,\>\"", 
           ",", "\"\<alpha\>\"", ",", "\"\<,\>\"", ",", "\"\<beta\>\"", ",", 
           "\"\<,\>\"", ",", "\"\<f\>\"", ",", "\"\<,\>\"", ",", 
           "\"\<gamma\>\"", ",", "\"\<,\>\"", ",", "\"\<delta\>\"", ",", 
           "\"\<]=\>\"", ",", "\"\<Code\>\"", ",", "\"\<Param\>\"", ",", 
           "\"\<Diff\>\""}], "}"}]}], "]"}], ",", 
       RowBox[{"Frame", "->", "None"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<The parametrizations are compatible.\>\"", ",", "Green"}],
        "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.999916822912171*^9, 3.999917027604759*^9}, {
   3.999917335698461*^9, 3.999917395748621*^9}, {3.999917634260744*^9, 
   3.999917753866808*^9}, {3.999921352887848*^9, 3.9999213782991276`*^9}, {
   3.999921475361389*^9, 3.9999214852258263`*^9}, {3.9999217747815056`*^9, 
   3.999921788914282*^9}, {3.999921895975115*^9, 3.999921906292986*^9}, {
   3.99995220326865*^9, 3.999952206611353*^9}, 3.99995278899403*^9, {
   3.999952829132162*^9, 3.999952831334444*^9}, {4.000055464182743*^9, 
   4.000055480960566*^9}, {4.000196569560301*^9, 4.0001965733406124`*^9}},
 CellLabel->
  "In[970]:=",ExpressionUUID->"97371480-a0e4-984d-8c23-fc1531b7598d"],

Cell[BoxData[
 StyleBox["\<\"The parametrizations are compatible.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 1, 0],
  FrontFaceColor->RGBColor[0, 1, 0],
  BackFaceColor->RGBColor[0, 1, 0],
  GraphicsColor->RGBColor[0, 1, 0],
  FontColor->RGBColor[0, 1, 0]]], "Print",
 CellChangeTimes->{
  4.000113467467695*^9, 4.000113498367302*^9, 4.000113531673245*^9, 
   4.000113563011963*^9, 4.000113593436661*^9, {4.000113627912466*^9, 
   4.0001137606023064`*^9}, {4.00011379104899*^9, 4.000113847594597*^9}, {
   4.000113877861366*^9, 4.0001139071023235`*^9}, {4.000113948793976*^9, 
   4.0001139772165766`*^9}, 4.000172306303257*^9, 4.0001723368309*^9, 
   4.000172371783772*^9, 4.0001724060113144`*^9, 4.000172439968687*^9, {
   4.000172473952313*^9, 4.000172582520447*^9}, 4.0001726137116976`*^9, 
   4.0001726479902906`*^9, 4.000172682074121*^9, 4.000172715247965*^9, 
   4.000172747813652*^9, 4.000172802714861*^9, 4.0001728346502085`*^9, 
   4.000172868391272*^9, 4.000188305047005*^9, 4.000188601896473*^9, 
   4.000188693864059*^9, 4.0001889025128613`*^9, 4.0001890029860725`*^9, 
   4.000189133393244*^9, 4.000189221726856*^9, 4.000189289094812*^9, 
   4.000189345566789*^9, 4.000189407767517*^9, 4.000189562142718*^9, 
   4.000189712338598*^9, 4.0001897569630394`*^9, 4.000189806814852*^9, 
   4.000189840150126*^9, 4.000189876761946*^9, 4.000189909158732*^9, 
   4.0001899704288*^9, 4.0001900084920025`*^9, 4.000190041362001*^9, 
   4.000194981975536*^9, 4.000195033049267*^9, 4.000196564685087*^9, 
   4.0001966068668537`*^9, 4.0001966588032646`*^9, 4.000196706227125*^9, 
   4.0001967713933144`*^9, 4.000196822486925*^9, 4.0001968595497494`*^9, 
   4.0001968905862637`*^9, 4.000196928750622*^9, 4.0001969666652164`*^9, 
   4.0001970130819283`*^9, 4.0001970563375607`*^9, 4.0001971006234703`*^9, 
   4.000197145634102*^9, 4.000197191350853*^9, 4.000197265409458*^9, 
   4.0001973163862057`*^9, 4.0001973685947037`*^9},
 CellLabel->
  "During evaluation of \
In[970]:=",ExpressionUUID->"614d71f8-7728-ad48-9210-40a05332ec20"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152, 579.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
CellContext->Notebook,
Magnification:>0.75 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> 
  "14.0 for Microsoft Windows (64-bit) (December 12, 2023)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"466bf529-b63d-2d48-a8ca-b39be3af4cc9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 218, 4, 50, "Section",ExpressionUUID->"f71a0b5e-e8d2-0147-b73b-5afe552ed3b8"],
Cell[801, 28, 18105, 281, 150, "Input",ExpressionUUID->"d42858b6-d8b0-8b40-8e59-91316bd90ffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18943, 314, 449, 7, 50, "Section",ExpressionUUID->"d23b7eaf-c39a-ce40-89b6-c774b3911559"],
Cell[19395, 323, 9680, 149, 93, "Input",ExpressionUUID->"42b2d57a-100a-c243-b6c3-54684b2a4572"],
Cell[CellGroupData[{
Cell[29100, 476, 279, 4, 34, "Subsubsection",ExpressionUUID->"3c94509c-99b3-af4a-9cd5-7c064689aa03"],
Cell[29382, 482, 15795, 229, 79, "Input",ExpressionUUID->"b0b3e3c6-713f-7b41-9e60-e2570b8ce9fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45214, 716, 269, 4, 34, "Subsubsection",ExpressionUUID->"66f43c57-3d9e-ad43-9aa9-bf72554e7c6c"],
Cell[45486, 722, 16514, 246, 107, "Input",ExpressionUUID->"65117fd7-0f39-8845-8fc9-ccf120ae8385"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62037, 973, 333, 5, 34, "Subsubsection",ExpressionUUID->"816d0873-2667-b14d-94c6-3c15e3b802f3"],
Cell[62373, 980, 19172, 314, 193, "Input",ExpressionUUID->"2e6599f5-cdaa-ac40-b0bb-2e4b6e80b5fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81582, 1299, 199, 3, 34, "Subsubsection",ExpressionUUID->"bf944779-e0a7-3648-911b-574f7498970f"],
Cell[81784, 1304, 2290, 59, 64, "Input",ExpressionUUID->"6a635a85-afe1-fc4d-871a-7e629c89b496"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84111, 1368, 14443, 196, 41, "Subsection",ExpressionUUID->"bbaa5267-6e35-9041-b681-6b250c8ca0df"],
Cell[98557, 1566, 15092, 382, 393, "Input",ExpressionUUID->"4298a50c-e56e-e840-a09f-729d2a5fa720"],
Cell[113652, 1950, 8714, 176, 364, "Input",ExpressionUUID->"664391a6-92ff-fd47-8abd-afa82b685cd5"],
Cell[CellGroupData[{
Cell[122391, 2130, 4139, 106, 79, "Input",ExpressionUUID->"40137ce0-c823-6c4f-bf44-6a6861f99c14"],
Cell[126533, 2238, 5261, 82, 18, "Print",ExpressionUUID->"44210337-c3d6-fa49-9ee3-2abd17c9a50c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131855, 2327, 269, 4, 50, "Section",ExpressionUUID->"321d1a6b-5aeb-b942-a30c-35d2255e4a5d"],
Cell[CellGroupData[{
Cell[132149, 2335, 3156, 65, 79, "Input",ExpressionUUID->"3a145b17-0ad2-4c48-8895-7a59e1c5ecf5"],
Cell[135308, 2402, 22988, 374, 64, "Output",ExpressionUUID->"703ada47-4dcb-504f-be02-2d93b6e6361c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158333, 2781, 8268, 203, 450, "Input",ExpressionUUID->"8ae910e0-0259-a047-817d-f39e384c616f"],
Cell[166604, 2986, 796, 19, 18, "Print",ExpressionUUID->"23274274-96d2-4e45-a535-552f0aac92bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167449, 3011, 159, 3, 50, "Section",ExpressionUUID->"8bc91d69-50b5-aa47-965b-2c17c1461dab"],
Cell[167611, 3016, 17947, 471, 821, "Input",ExpressionUUID->"b2e0e001-16b4-4d48-bc7e-8f7aac56cc4c"],
Cell[CellGroupData[{
Cell[185583, 3491, 6462, 146, 307, "Input",ExpressionUUID->"97371480-a0e4-984d-8c23-fc1531b7598d"],
Cell[192048, 3639, 2040, 34, 18, "Print",ExpressionUUID->"614d71f8-7728-ad48-9210-40a05332ec20"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> v1/Ancillary_files/3_FiberFunctors.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    368661,       7088]
NotebookOptionsPosition[    361338,       6977]
NotebookOutlinePosition[    362049,       7001]
CellTagsIndexPosition[    362006,       6998]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminary definitions", "Section",
 CellChangeTimes->{{3.98393578122543*^9, 3.983935792850073*^9}, {
  3.9968003971004686`*^9, 
  3.996800401594635*^9}},ExpressionUUID->"f71a0b5e-e8d2-0147-b73b-\
5afe552ed3b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", 
      "\"\<0_Functions.wl\>\""}], "}"}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"!", 
      RowBox[{"DirectoryQ", "[", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<Output files\>\"", ",", "\"\<Numerical sol\>\""}], "}"}], 
        "]"}], "]"}]}], ",", 
     RowBox[{"CreateDirectory", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<Output files\>\"", ",", "\"\<Numerical sol\>\""}], "}"}], 
        "]"}], ",", 
       RowBox[{"CreateIntermediateDirectories", "->", "True"}]}], "]"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymbSol", "[", "ParamForm", "]"}], "=", 
     RowBox[{"Import", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Output files\>\"",
          ",", "\"\<Symbolic sol\>\"", ",", 
         RowBox[{"\"\<Symb\>\"", "<>", 
          RowBox[{"ToString", "[", "ParamForm", "]"}], "<>", 
          "\"\<.wl\>\""}]}], "}"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"ParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707457462528152`*^9, 
   3.970745802556301*^9}, {3.9707458328793144`*^9, 3.970745867671692*^9}, {
   3.9707459169055367`*^9, 3.970745941722265*^9}, {3.9707460024420795`*^9, 
   3.970746029548361*^9}, {3.9707461511154366`*^9, 3.970746264696537*^9}, {
   3.970746310225189*^9, 3.9707465871929016`*^9}, {3.970746645310663*^9, 
   3.970746861236492*^9}, {3.970746931190571*^9, 3.970747236642145*^9}, {
   3.970747490949177*^9, 3.970747552893608*^9}, {3.970747595099001*^9, 
   3.970747607158476*^9}, {3.970747637719528*^9, 3.9707476426445694`*^9}, {
   3.970748528987623*^9, 3.970748540169521*^9}, {3.970751608548311*^9, 
   3.970751614473089*^9}, {3.970751649229*^9, 3.970751876209072*^9}, {
   3.970752009255468*^9, 3.970752033575838*^9}, {3.983879490230831*^9, 
   3.983879537052929*^9}, {3.983879568303394*^9, 3.983879578502439*^9}, {
   3.983879718886149*^9, 3.983879767980238*^9}, {3.983879822751217*^9, 
   3.983879982141409*^9}, {3.98388022874104*^9, 3.983880367591034*^9}, {
   3.983880481692488*^9, 3.983880526653433*^9}, {3.983880625981312*^9, 
   3.983880670871123*^9}, {3.983880747106268*^9, 3.98388081681247*^9}, {
   3.983880861343792*^9, 3.983880914461244*^9}, {3.983880954903541*^9, 
   3.983881044333021*^9}, {3.983881096526873*^9, 3.983881140502445*^9}, {
   3.983881744531264*^9, 3.9838817602756042`*^9}, {3.983881791232777*^9, 
   3.983881930620205*^9}, {3.983881969582758*^9, 3.9838820051313095`*^9}, {
   3.983882067515505*^9, 3.9838821278411922`*^9}, {3.9838821758421345`*^9, 
   3.983882202061112*^9}, {3.983882233092703*^9, 3.9838822707425556`*^9}, {
   3.98388241862372*^9, 3.983882421463649*^9}, {3.983882696717371*^9, 
   3.983882711268257*^9}, {3.983883037294615*^9, 3.9838831210283775`*^9}, {
   3.9838843255506516`*^9, 3.9838843325811405`*^9}, {3.983884427654133*^9, 
   3.983884429826048*^9}, {3.9838844748623295`*^9, 3.983884475303898*^9}, {
   3.983927734799185*^9, 3.983927736234078*^9}, {3.983928076135908*^9, 
   3.983928198250914*^9}, {3.983929673262034*^9, 3.983929703481359*^9}, {
   3.983930115015614*^9, 3.983930139846617*^9}, {3.983930172459669*^9, 
   3.983930239870976*^9}, 3.983930278041498*^9, {3.983935665674869*^9, 
   3.983935720469965*^9}, {3.983935806332648*^9, 3.9839358400842285`*^9}, {
   3.9882683643085957`*^9, 3.9882683673868217`*^9}, {3.989984725204172*^9, 
   3.989984726439175*^9}, {3.9913757297413673`*^9, 3.99137574250169*^9}, {
   3.995537235467024*^9, 3.995537237165484*^9}, {3.995537511828249*^9, 
   3.995537531182257*^9}, {3.996564296726166*^9, 3.9965642969436398`*^9}, {
   3.99680019746422*^9, 3.996800198570999*^9}, {3.996801007073414*^9, 
   3.996801007459135*^9}, {3.996801057912457*^9, 3.996801065360014*^9}, {
   3.996801142290516*^9, 3.996801143664835*^9}, {3.996809000761028*^9, 
   3.996809002817734*^9}, {3.998115335513996*^9, 3.99811533602944*^9}, {
   3.9983842845007057`*^9, 3.998384285708494*^9}, {4.000015376680909*^9, 
   4.000015390221022*^9}},
 CellLabel->
  "In[630]:=",ExpressionUUID->"d42858b6-d8b0-8b40-8e59-91316bd90ffd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["F-symbols and triangular spaces", "Section",
 CellChangeTimes->{{3.983935996210753*^9, 3.983936000193384*^9}, {
   3.983953476519495*^9, 3.983953476804943*^9}, {3.984018051922753*^9, 
   3.984018062944462*^9}, {3.989918242098904*^9, 3.9899182652002697`*^9}, 
   3.9899199048994503`*^9, {3.989920912657791*^9, 3.989920916406412*^9}, 
   3.9913883373800373`*^9, 
   3.996800492766979*^9},ExpressionUUID->"d23b7eaf-c39a-ce40-89b6-\
c774b3911559"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "choose", " ", "which", " ", "case", " ", "we", " ", "want", 
    " ", "to", " ", "study"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"!", 
    RowBox[{"!", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ParamFormFixed", "=", "18"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eps", "=", 
     RowBox[{"Quotient", "[", 
      RowBox[{
       RowBox[{"ParamFormFixed", "+", "1"}], ",", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iota", "=", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ParamFormFixed", "+", "1"}], ",", "2"}], "]"}], "+", "1"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"!", 
     RowBox[{"!", "!"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9913834222633915`*^9, {3.991385935353428*^9, 3.991385936611559*^9}, {
   3.9913860096709785`*^9, 3.99138600975469*^9}, {3.991386072263281*^9, 
   3.991386073586149*^9}, {3.991386115019371*^9, 3.9913861151024017`*^9}, {
   3.991386186813009*^9, 3.9913861868426857`*^9}, {3.9913862528468246`*^9, 
   3.991386254343185*^9}, {3.9913862955288067`*^9, 3.991386295601923*^9}, {
   3.991386369184187*^9, 3.9913863692452183`*^9}, {3.991387355265354*^9, 
   3.991387356760149*^9}, {3.9913874201980534`*^9, 3.9913874202604313`*^9}, {
   3.991387492821467*^9, 3.9913874929534626`*^9}, {3.991387561650454*^9, 
   3.9913875633820457`*^9}, {3.9913876070294266`*^9, 3.991387607076184*^9}, {
   3.991387677273199*^9, 3.991387677380965*^9}, {3.991387737986706*^9, 
   3.991387739426935*^9}, {3.991387777600052*^9, 3.991387777651284*^9}, {
   3.991387849999151*^9, 3.991387850119387*^9}, {3.991632234838684*^9, 
   3.991632234914564*^9}, {3.991632336563055*^9, 3.991632336622959*^9}, {
   3.991632396259962*^9, 3.991632398412649*^9}, {3.991632490203975*^9, 
   3.991632490303547*^9}, {3.991632567467453*^9, 3.9916325675358257`*^9}, {
   3.99163261726415*^9, 3.991632620153375*^9}, {3.991632689632501*^9, 
   3.991632689693842*^9}, {3.9916327605212555`*^9, 3.991632760568329*^9}, {
   3.991881887269013*^9, 3.991881887345398*^9}, {3.995084357973593*^9, 
   3.9950843955956593`*^9}, {3.995084447226829*^9, 3.995084447497681*^9}, {
   3.995085034313852*^9, 3.995085098405834*^9}, {3.995085471313854*^9, 
   3.995085541240986*^9}, 3.995085729778406*^9, {3.995535477211225*^9, 
   3.995535494560869*^9}, {3.99553585054118*^9, 3.995535850620512*^9}, {
   3.995535919864891*^9, 3.995535919919815*^9}, {3.995535951009445*^9, 
   3.995536086090544*^9}, {3.995536116650369*^9, 3.995536116957823*^9}, {
   3.9955361478438873`*^9, 3.995536272653298*^9}, {3.995536310067245*^9, 
   3.995536310481285*^9}, {3.995536344431343*^9, 3.9955363454463882`*^9}, {
   3.995619743536131*^9, 3.995619745615198*^9}, {3.995622039815151*^9, 
   3.9956220406728687`*^9}, {3.99562207289155*^9, 3.995622089598545*^9}, {
   3.995622920719228*^9, 3.99562292655352*^9}, {3.995622958695898*^9, 
   3.995622973989908*^9}, {3.996636376088684*^9, 3.996636377489212*^9}, {
   3.996727842583779*^9, 3.996727842635645*^9}, {3.9967283657825375`*^9, 
   3.9967283658579865`*^9}, {3.996728463073997*^9, 3.996728463123964*^9}, {
   3.996728542902403*^9, 3.996728543008524*^9}, {3.996728626456274*^9, 
   3.996728627012375*^9}, {3.9967287149873962`*^9, 3.99672871541365*^9}, {
   3.996728803118553*^9, 3.996728803516615*^9}, {3.996733097528353*^9, 
   3.99673309802694*^9}, {3.996733196342453*^9, 3.996733196653827*^9}, {
   3.996733283786661*^9, 3.996733283863771*^9}, {3.9967333712653446`*^9, 
   3.996733371384062*^9}, {3.996733486734911*^9, 3.996733486805509*^9}, {
   3.996733616027354*^9, 3.996733616121557*^9}, {3.996733706862332*^9, 
   3.996733707405905*^9}, {3.996733798823954*^9, 3.9967337993052387`*^9}, {
   3.996733894437308*^9, 3.996733895367094*^9}, {3.996733991115963*^9, 
   3.9967339915695705`*^9}, 3.996800103197382*^9, {3.99680097935492*^9, 
   3.996800979427114*^9}, 3.998115344103447*^9, {3.998116025119249*^9, 
   3.998116025189593*^9}, {3.998116805349039*^9, 3.998116805402291*^9}, {
   3.9983806912420654`*^9, 3.998380691361807*^9}, {3.998380811525439*^9, 
   3.998380811615719*^9}, {3.9983809363825817`*^9, 3.9983809364601994`*^9}, {
   3.998381106463806*^9, 3.998381106559767*^9}, {3.998381234984228*^9, 
   3.9983812353530426`*^9}, {3.998381357606924*^9, 3.998381358016369*^9}, {
   3.998381530984062*^9, 3.998381531303161*^9}, {3.998382268046335*^9, 
   3.998382268142004*^9}, {3.998382402137005*^9, 3.9983824022428627`*^9}, {
   3.9983825348462105`*^9, 3.998382534894628*^9}, {3.998382619690639*^9, 
   3.998382619779842*^9}, {3.9983827141983395`*^9, 3.998382714759798*^9}, {
   3.998382846424607*^9, 3.998382847007166*^9}, {3.998383257417822*^9, 
   3.99838325785516*^9}, {3.998383382852272*^9, 3.998383383403532*^9}, 
   3.9989682779605675`*^9, 3.998969170292631*^9, {3.9989694882325706`*^9, 
   3.998969488332369*^9}, {3.99896958729187*^9, 3.998969587386935*^9}, {
   3.9989696637464104`*^9, 3.9989696638710747`*^9}, {3.998969784006054*^9, 
   3.998969784059534*^9}, {3.998969854571358*^9, 3.9989698546410904`*^9}, {
   3.998970018667439*^9, 3.99897001921606*^9}, {3.9989701062083244`*^9, 
   3.9989701062894993`*^9}, {3.998970191651798*^9, 3.998970192220637*^9}, 
   3.998972284336914*^9, {3.9989811141135483`*^9, 3.9989811142100945`*^9}, {
   3.998983321276558*^9, 3.998983321338209*^9}, {3.9989862952397175`*^9, 
   3.9989862953231277`*^9}, {3.998986375217747*^9, 3.9989863753891945`*^9}, {
   3.9989864417742176`*^9, 3.998986441884445*^9}, {3.9989865100168037`*^9, 
   3.9989865104868298`*^9}, {3.9989866092061024`*^9, 3.998986609662899*^9}, {
   3.998986710474144*^9, 3.998986710895191*^9}, {3.998986934352476*^9, 
   3.998986934753401*^9}, {3.9989874556705894`*^9, 3.998987455989332*^9}, {
   3.998987641711149*^9, 3.998987642044885*^9}, {3.998987862718178*^9, 
   3.998987862830132*^9}, {3.998987941596586*^9, 3.99898794169224*^9}, {
   3.998988018136099*^9, 3.9989880181996975`*^9}, {3.9989881380023804`*^9, 
   3.998988138818432*^9}, {3.9989881952924786`*^9, 3.9989881958103714`*^9}, {
   3.9989882696346607`*^9, 3.9989882701800823`*^9}, {3.998988354206936*^9, 
   3.998988354704977*^9}, {3.998988430193451*^9, 3.998988431058384*^9}, 
   3.999154901309149*^9, {3.99915851497373*^9, 3.999158515065441*^9}, {
   3.999158574114826*^9, 3.999158574183239*^9}, {3.999158643372267*^9, 
   3.999158643425743*^9}, {3.999158717269485*^9, 3.999158717333742*^9}, {
   3.999220376212866*^9, 3.999220376814108*^9}, {3.999220483434698*^9, 
   3.999220483878702*^9}, {3.999220546478859*^9, 3.999220546874859*^9}, {
   3.999220707611197*^9, 3.999220708225361*^9}, {3.999220770917572*^9, 
   3.99922077123798*^9}, {3.9992208879570293`*^9, 3.99922088804237*^9}, {
   3.999220981069828*^9, 3.999220981141861*^9}, {3.9992210501205654`*^9, 
   3.999221050208903*^9}, 3.9992240545233784`*^9, {3.9992242331473007`*^9, 
   3.9992242332241*^9}, {3.999224291212799*^9, 3.999224291272259*^9}, {
   3.999231998225004*^9, 3.999231998310047*^9}, {3.99923206614372*^9, 
   3.999232066699623*^9}, {3.999232137763222*^9, 3.999232138273884*^9}, {
   3.999232211370727*^9, 3.9992322118147144`*^9}, {3.999232264556835*^9, 
   3.9992322649799213`*^9}, {3.999232315029819*^9, 3.999232315400736*^9}, {
   3.999232374133879*^9, 3.999232374444525*^9}, {3.999232437100908*^9, 
   3.999232437181864*^9}, {3.99923250776326*^9, 3.99923250783264*^9}, {
   3.999232613830686*^9, 3.999232613898775*^9}, {3.999232696071113*^9, 
   3.99923269613829*^9}, {3.999232775401287*^9, 3.9992327759482136`*^9}, {
   3.9992328461135*^9, 3.999232846605633*^9}, {3.99923291641654*^9, 
   3.9992329167910824`*^9}, {3.9992329980888767`*^9, 3.999232998559494*^9}, 
   3.999255122624935*^9, {3.99925525934437*^9, 3.99925525940094*^9}, {
   3.999255318609098*^9, 3.999255318674404*^9}, {3.999255401007736*^9, 
   3.99925540110831*^9}, {3.999255474732311*^9, 3.999255474791027*^9}, {
   3.9992555571699653`*^9, 3.999255557770737*^9}, {3.999255636708566*^9, 
   3.999255637153064*^9}, {3.999255716010884*^9, 3.999255716497494*^9}, {
   3.999255852518051*^9, 3.9992558529113655`*^9}, {3.999255928079931*^9, 
   3.999255928364383*^9}, {3.999256028331688*^9, 3.9992560284068127`*^9}, {
   3.999256184332159*^9, 3.999256184421179*^9}, {3.99925629397316*^9, 
   3.999256294085596*^9}, {3.9992563717689*^9, 3.9992563718476334`*^9}, {
   3.999256513435684*^9, 3.999256514037927*^9}, {3.999256592737068*^9, 
   3.999256593225948*^9}, {3.999256684621649*^9, 3.999256685068148*^9}, {
   3.99925675896098*^9, 3.999256759397192*^9}, 3.999309756204178*^9, {
   3.9993100115959415`*^9, 3.999310011694261*^9}, {3.999310084277033*^9, 
   3.9993100843445435`*^9}, {3.9993101728270855`*^9, 3.99931017290654*^9}, {
   3.999310242399849*^9, 3.999310242463646*^9}, {3.9993103253489857`*^9, 
   3.999310325428785*^9}, {3.9993103950317154`*^9, 3.999310395482357*^9}, {
   3.99931046118132*^9, 3.999310461582093*^9}, {3.99931051767034*^9, 
   3.999310518085963*^9}, {3.9993105710184116`*^9, 3.9993105713235207`*^9}, {
   3.999310622745758*^9, 3.999310622793747*^9}, {3.999310721032749*^9, 
   3.99931072109668*^9}, {3.999310797405136*^9, 3.999310797516888*^9}, {
   3.9993108719755306`*^9, 3.999310872054819*^9}, {3.999310940652352*^9, 
   3.9993109407156105`*^9}, {3.99931101451873*^9, 3.9993110145828114`*^9}, {
   3.999311112263775*^9, 3.999311112760103*^9}, {3.999311242730288*^9, 
   3.999311243230793*^9}, 3.999335524825165*^9, {3.9993356052410126`*^9, 
   3.9993356053620453`*^9}, {3.9993356567720356`*^9, 3.999335656839934*^9}, {
   3.999335728482794*^9, 3.999335728559719*^9}, {3.999335852921545*^9, 
   3.999335852989975*^9}, {3.999335917330578*^9, 3.9993359174018974`*^9}, {
   3.999335986063917*^9, 3.9993359861364*^9}, {3.9993360327560616`*^9, 
   3.9993360328276596`*^9}, {3.999336080324255*^9, 3.999336080673815*^9}, {
   3.999336132313038*^9, 3.9993361328913097`*^9}, {3.99933619783796*^9, 
   3.9993361979580135`*^9}, {3.9993362640498657`*^9, 
   3.9993362641346626`*^9}, {3.999336331685578*^9, 3.999336331761477*^9}, {
   3.999336397756077*^9, 3.999336397853508*^9}, {3.999336464646334*^9, 
   3.999336464723648*^9}, {3.999336528783184*^9, 3.999336528841738*^9}, {
   3.99933659566683*^9, 3.999336595766077*^9}, {3.999336662010746*^9, 
   3.999336662091797*^9}, 3.999572729532156*^9, {3.99960483357517*^9, 
   3.999604833638284*^9}, {3.9996049044353848`*^9, 3.999604904512567*^9}, {
   3.999604979349158*^9, 3.9996049793915863`*^9}, {3.999605053080995*^9, 
   3.9996050531455765`*^9}, {3.999605129701311*^9, 3.999605129789955*^9}, {
   3.999605227628933*^9, 3.999605227670803*^9}, {3.999605286707683*^9, 
   3.999605286783651*^9}, {3.999605351538753*^9, 3.999605351988487*^9}, {
   3.999605413665436*^9, 3.99960541395947*^9}, {3.999605472090831*^9, 
   3.999605472153582*^9}, {3.999605552591608*^9, 3.999605552670313*^9}, {
   3.999605655751859*^9, 3.99960565583782*^9}, {3.999605786708086*^9, 
   3.9996057867990837`*^9}, {3.999605884332864*^9, 3.999605884425665*^9}, {
   3.999605960092577*^9, 3.999605960148037*^9}, 3.999606079902273*^9, {
   3.9996062119962807`*^9, 3.99960621206913*^9}, 3.999651329266743*^9, {
   3.9998507268646183`*^9, 3.999850727098129*^9}, {4.000016083113542*^9, 
   4.00001608635433*^9}, {4.000114494059948*^9, 4.000114494125654*^9}, {
   4.000115651428791*^9, 4.0001156519472365`*^9}, {4.000116518536087*^9, 
   4.000116519085472*^9}, {4.000119961890862*^9, 4.000119961971769*^9}, {
   4.000120110253368*^9, 4.000120110314127*^9}, {4.000120245941368*^9, 
   4.000120246543655*^9}, {4.000120348365606*^9, 4.000120349064673*^9}, {
   4.0001204725187244`*^9, 4.000120473140572*^9}, {4.000120607063851*^9, 
   4.000120607351326*^9}, {4.0001207201202965`*^9, 4.0001207210395126`*^9}, {
   4.0001208559923515`*^9, 4.000120856960388*^9}, {4.00012104646216*^9, 
   4.000121046530649*^9}, {4.000121224775791*^9, 4.000121225360491*^9}, {
   4.000121505134596*^9, 4.000121505758903*^9}, {4.000121655786318*^9, 
   4.000121656541847*^9}, {4.000121816294174*^9, 4.000121816747994*^9}, {
   4.0001219362365*^9, 4.000121936724479*^9}, 4.000190071301527*^9, {
   4.000190368763479*^9, 4.000190370815928*^9}, {4.000190631982321*^9, 
   4.000190632022856*^9}, {4.000190809147728*^9, 4.000190809209877*^9}, {
   4.000190971528324*^9, 4.000190976138539*^9}, {4.000191007480194*^9, 
   4.000191008125607*^9}, {4.0001913303832054`*^9, 4.0001913309703083`*^9}, {
   4.000191554597565*^9, 4.000191555286877*^9}, {4.000191729779328*^9, 
   4.000191729823948*^9}, {4.0001918635944405`*^9, 4.0001918641863375`*^9}, {
   4.000192036970541*^9, 4.000192037608133*^9}, {4.000192187731077*^9, 
   4.000192187769346*^9}, {4.000192284226555*^9, 4.000192284818107*^9}, {
   4.000192386567423*^9, 4.000192387153195*^9}, {4.0001924967393894`*^9, 
   4.000192497040739*^9}, {4.00019259450593*^9, 4.00019259456169*^9}, {
   4.000192720841767*^9, 4.000192721506441*^9}, {4.000192855698347*^9, 
   4.000192855783631*^9}, {4.000193003259466*^9, 4.000193004264389*^9}, {
   4.0001931571020927`*^9, 4.0001931577030964`*^9}, {4.000193313023768*^9, 
   4.000193313549158*^9}, {4.000193446921753*^9, 4.00019344747537*^9}, {
   4.0001936375267935`*^9, 4.000193638181141*^9}, 4.000195051613161*^9, {
   4.0001953223867383`*^9, 4.000195322979557*^9}, {4.0001973917091465`*^9, 
   4.000197391778763*^9}, {4.0001976096366615`*^9, 4.0001976102471447`*^9}, {
   4.000197832383951*^9, 4.0001978329530945`*^9}, {4.000198021140604*^9, 
   4.0001980212321033`*^9}, {4.000198181919813*^9, 4.0001981824380665`*^9}, {
   4.000198360199835*^9, 4.000198360701647*^9}, {4.000198506173519*^9, 
   4.0001985068239613`*^9}, {4.000198619116503*^9, 4.0001986196934814`*^9}, {
   4.0001987263283463`*^9, 4.0001987268760605`*^9}, {4.000198830636484*^9, 
   4.0001988316879864`*^9}, {4.0001989325003223`*^9, 4.000198933146036*^9}, {
   4.000199086491272*^9, 4.000199087108824*^9}, {4.0001992307518063`*^9, 
   4.000199231297674*^9}, {4.0001993859013443`*^9, 4.0001993868291416`*^9}, {
   4.0001995603013535`*^9, 4.0001995609502506`*^9}, {4.0001997200432663`*^9, 
   4.0001997207195606`*^9}, {4.0001998819900513`*^9, 4.00019988260186*^9}, {
   4.000200040793043*^9, 4.0002000414440956`*^9}},
 CellLabel->
  "In[634]:=",ExpressionUUID->"594a1bf0-6cdf-314f-8708-604d3a587327"],

Cell[CellGroupData[{

Cell["Triangular spaces between 1d-1d", "Subsubsection",
 CellChangeTimes->{{3.9839534696476345`*^9, 3.983953484630148*^9}, {
  3.995083829013202*^9, 3.995083839858248*^9}, {3.995083903646393*^9, 
  3.995083906012947*^9}},ExpressionUUID->"6ce45dbb-dd61-b64d-99b9-\
73e31d7b186a"],

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TriSp", "[", 
      RowBox[{"Obj1d1", ",", "Obj1d2", ",", 
       RowBox[{
        RowBox[{"Fus", "[", 
         RowBox[{"Obj1d1", ",", "Obj1d2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<J\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d1", "]"}], "<>", 
         RowBox[{"ToString", "[", "Obj1d2", "]"}]}], "]"}], "}"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707476394975443`*^9, 
   3.9707477305017223`*^9}, {3.970747772237583*^9, 3.97074779474543*^9}, {
   3.970748296366445*^9, 3.970748319445331*^9}, {3.970748351968061*^9, 
   3.970748396930361*^9}, {3.970748464591732*^9, 3.970748466632334*^9}, {
   3.970748560714817*^9, 3.970748564640148*^9}, {3.970748620900339*^9, 
   3.9707486855929375`*^9}, {3.970748751525013*^9, 3.970749789717106*^9}, {
   3.970749835183224*^9, 3.970749906698303*^9}, {3.970750003965399*^9, 
   3.970750055822527*^9}, {3.970752120847143*^9, 3.970752124006048*^9}, {
   3.970752832428989*^9, 3.970752850993225*^9}, {3.970753704585066*^9, 
   3.970753704723488*^9}, {3.970753737152838*^9, 3.970753742180174*^9}, {
   3.970753839074772*^9, 3.970753845974481*^9}, {3.9838811840313606`*^9, 
   3.983881232611094*^9}, {3.9838814002332535`*^9, 3.9838814042328854`*^9}, {
   3.983881444887719*^9, 3.983881547776328*^9}, {3.9838815794557858`*^9, 
   3.983881607331805*^9}, {3.9838824583678226`*^9, 3.9838825853695145`*^9}, {
   3.983884528814144*^9, 3.983884534609585*^9}, {3.9838846604088955`*^9, 
   3.9838846766352215`*^9}, {3.983884725468176*^9, 3.983884749252705*^9}, {
   3.983927590154516*^9, 3.98392759143562*^9}, {3.983927699727675*^9, 
   3.983927713913128*^9}, {3.983927751663134*^9, 3.983927805345055*^9}, 
   3.9839280650536194`*^9, 3.983932009533596*^9, {3.983932410121874*^9, 
   3.983932412156777*^9}, {3.983936028395159*^9, 3.983936069129233*^9}, 
   3.983953446936378*^9, {3.98395349553309*^9, 3.983953508421709*^9}, {
   3.984037523819048*^9, 3.984037554888075*^9}, {3.984037607901854*^9, 
   3.984037624512263*^9}, 3.984041576230961*^9, 3.984042732680918*^9, {
   3.984710219285246*^9, 3.984710273988928*^9}, 3.985690671109947*^9, {
   3.99508381423715*^9, 3.9950838145021534`*^9}, {3.995618750896147*^9, 
   3.995618773378748*^9}, {3.995618875949682*^9, 3.995618913549373*^9}, {
   3.995619381967169*^9, 3.995619398735283*^9}, {3.9956197552934284`*^9, 
   3.995619755860554*^9}, {3.99915489771533*^9, 3.9991548977758064`*^9}, {
   3.9992211409280205`*^9, 3.999221145684531*^9}, {3.999565616804041*^9, 
   3.999565617341898*^9}, {3.999570747976614*^9, 3.9995707560986004`*^9}, {
   4.0000161416763744`*^9, 4.000016142436544*^9}, {4.000018217662727*^9, 
   4.000018278046984*^9}},
 CellLabel->
  "In[637]:=",ExpressionUUID->"b7f69513-8a8b-7d46-8d01-e9c6c7f4f722"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangular spaces between 1d-3d / 3d-1d", "Subsubsection",
 CellChangeTimes->{{3.9839535152159786`*^9, 3.9839535214071445`*^9}, {
   3.995083847140652*^9, 3.9950838617699013`*^9}, 
   3.995083910394604*^9},ExpressionUUID->"f1c38393-88f0-884c-8ada-\
ac90fe4a30bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"REMEMBER", ":", " ", 
    RowBox[{
    "\"\<L/R\>\"", " ", "tells", " ", "us", " ", "the", " ", "position", " ", 
     "of", " ", "the", " ", "1", "d", " ", "object"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"Obj1d", ",", "10", ",", "10", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<AL\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"10", ",", "Obj1d", ",", "10", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<AR\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"Obj1d", ",", "11", ",", "11", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<BL\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"11", ",", "Obj1d", ",", "11", ",", "1"}], "]"}], "=", 
      RowBox[{
       RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
       RowBox[{"\"\<BR\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707476394975443`*^9, 
   3.9707477305017223`*^9}, {3.970747772237583*^9, 3.97074779474543*^9}, {
   3.970748296366445*^9, 3.970748319445331*^9}, {3.970748351968061*^9, 
   3.970748396930361*^9}, {3.970748464591732*^9, 3.970748466632334*^9}, {
   3.970748560714817*^9, 3.970748564640148*^9}, {3.970748620900339*^9, 
   3.9707486855929375`*^9}, {3.970748751525013*^9, 3.970749789717106*^9}, {
   3.970749835183224*^9, 3.970749906698303*^9}, {3.970750003965399*^9, 
   3.970750055822527*^9}, {3.970752120847143*^9, 3.970752124006048*^9}, {
   3.970752832428989*^9, 3.970752850993225*^9}, {3.970753704585066*^9, 
   3.970753704723488*^9}, {3.970753737152838*^9, 3.970753742180174*^9}, {
   3.970753839074772*^9, 3.970753845974481*^9}, {3.9838811840313606`*^9, 
   3.983881232611094*^9}, {3.9838814002332535`*^9, 3.9838814042328854`*^9}, {
   3.983881444887719*^9, 3.983881547776328*^9}, {3.9838815794557858`*^9, 
   3.983881607331805*^9}, {3.9838824583678226`*^9, 3.983882547314827*^9}, {
   3.9838850368289165`*^9, 3.983885051176092*^9}, {3.983885106889801*^9, 
   3.983885112425884*^9}, {3.983928211884241*^9, 3.983928286403343*^9}, {
   3.983928318499552*^9, 3.983928409966421*^9}, {3.983929718753311*^9, 
   3.983929750753664*^9}, {3.983930020530298*^9, 3.983930022042675*^9}, {
   3.98393041677797*^9, 3.983930423425968*^9}, {3.983930497743908*^9, 
   3.983930503139744*^9}, 3.983932106728803*^9, {3.983932183221392*^9, 
   3.983932301729927*^9}, {3.983932347836298*^9, 3.983932461887038*^9}, {
   3.983935210439263*^9, 3.983935243109078*^9}, 3.983953534873316*^9, {
   3.9913834740421524`*^9, 3.9913835326804295`*^9}, {3.995083772460083*^9, 
   3.995083793067129*^9}, {3.995084226438351*^9, 3.995084229398548*^9}, {
   3.995535512550829*^9, 3.995535518113323*^9}, 3.99553592800292*^9, {
   3.995618920510565*^9, 3.995618936134266*^9}, {3.99561938565288*^9, 
   3.99561939538945*^9}, {3.995619634333154*^9, 3.995619655675024*^9}, {
   3.99561973354937*^9, 3.995619733552606*^9}, {3.995619959884388*^9, 
   3.9956199616000175`*^9}, {3.996800107791712*^9, 3.996800110286047*^9}, 
   3.999570763950083*^9, {3.999572715909128*^9, 3.999572717521242*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"0b324157-eba4-9f48-93b3-8cbe351d9a90"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Triangular spaces between 3d-3d", "Subsubsection",
 CellChangeTimes->{{3.983953545747031*^9, 3.983953556436507*^9}, {
   3.984018151839697*^9, 3.984018154110985*^9}, 3.989920945292036*^9, {
   3.9950838682926216`*^9, 3.9950838718240643`*^9}, 
   3.9950839112424088`*^9},ExpressionUUID->"970e7926-32b3-a648-858d-\
55f5076f3206"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"10", ",", "10", ",", "11", ",", "alpha"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAA\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "1"}], "]"}], "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAA\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "2"}], "]"}], "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAA\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "3"}], "]"}], "]"}]}],
        "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TriSp", "[", 
       RowBox[{"11", ",", "11", ",", "10", ",", "alpha"}], "]"}], "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBB\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "1"}], "]"}], "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBB\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "2"}], "]"}], "]"}], 
        ",", 
        RowBox[{
         RowBox[{
          RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBB\>\"",
           "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"3", "*", 
            RowBox[{"(", 
             RowBox[{"alpha", "-", "1"}], ")"}]}], "+", "3"}], "]"}], "]"}]}],
        "}"}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"alpha", ",", "1", ",", "3"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TriSp", "[", 
      RowBox[{"10", ",", "11", ",", "Obj1d", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JAB\>\"", 
        "]"}], "[", 
       RowBox[{"[", "Obj1d", "]"}], "]"}], " ", "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TriSp", "[", 
      RowBox[{"11", ",", "10", ",", "Obj1d", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", "\"\<JBA\>\"", 
        "]"}], "[", 
       RowBox[{"[", "Obj1d", "]"}], "]"}], " ", "}"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9603449194111595`*^9, 3.9603450910929604`*^9}, 
   3.9603474698710003`*^9, {3.960347502290745*^9, 3.96034750611005*^9}, {
   3.960350141091456*^9, 3.960350282260275*^9}, {3.9603505598357296`*^9, 
   3.960350559918013*^9}, {3.960350750370936*^9, 3.9603507636435966`*^9}, {
   3.960352645004458*^9, 3.960352704781811*^9}, {3.9603530559128876`*^9, 
   3.960353067767021*^9}, {3.9603531153246536`*^9, 3.960353187081455*^9}, {
   3.960353223432253*^9, 3.960353227936905*^9}, {3.960353260501642*^9, 
   3.9603532891247673`*^9}, {3.960353349045481*^9, 3.960353443051411*^9}, {
   3.960353485391203*^9, 3.9603535299083614`*^9}, {3.960353568990591*^9, 
   3.960353582537558*^9}, 3.960353620696083*^9, {3.960353854969164*^9, 
   3.960353856073517*^9}, {3.960354218388554*^9, 3.9603542202500057`*^9}, {
   3.960354331294916*^9, 3.960354334515085*^9}, {3.960354448109968*^9, 
   3.960354523133478*^9}, {3.960359133023252*^9, 3.960359160422356*^9}, {
   3.960359305685456*^9, 3.960359350741673*^9}, {3.9603594928541775`*^9, 
   3.960359515097431*^9}, 3.960359550578963*^9, {3.960359616786257*^9, 
   3.960359627842921*^9}, {3.960359667375906*^9, 3.960359681930434*^9}, {
   3.960359745149277*^9, 3.960359786062557*^9}, {3.9603598864151344`*^9, 
   3.960359886762774*^9}, 3.9603599590335464`*^9, {3.960361277255568*^9, 
   3.960361305389057*^9}, {3.960367072501614*^9, 3.960367092267589*^9}, {
   3.960520380626328*^9, 3.960520399091528*^9}, {3.960520943700327*^9, 
   3.960520944231165*^9}, {3.960602073170589*^9, 3.96060208962894*^9}, {
   3.960602283498893*^9, 3.960602365809175*^9}, {3.960603044412384*^9, 
   3.960603074029144*^9}, {3.9606031471988525`*^9, 3.960603177260124*^9}, {
   3.960603263440878*^9, 3.960603265850348*^9}, {3.960603303028806*^9, 
   3.960603345772084*^9}, {3.960604933374771*^9, 3.96060493546038*^9}, {
   3.960605115179886*^9, 3.960605145769031*^9}, {3.9611461415284805`*^9, 
   3.9611461466196117`*^9}, {3.9611461887497883`*^9, 3.961146210089401*^9}, {
   3.961146240202751*^9, 3.961146261052145*^9}, {3.961146350376213*^9, 
   3.9611463835183773`*^9}, {3.961146414585058*^9, 3.9611464789594536`*^9}, {
   3.961146550210917*^9, 3.961146750468338*^9}, {3.961146783658352*^9, 
   3.961146854650534*^9}, {3.9611471081682777`*^9, 3.9611474276011887`*^9}, {
   3.96114746934943*^9, 3.9611474888097706`*^9}, {3.961147524409916*^9, 
   3.96114768069952*^9}, {3.9611477345406075`*^9, 3.9611477568198605`*^9}, {
   3.961147794169771*^9, 3.961147830068453*^9}, {3.961147971873562*^9, 
   3.961147983280185*^9}, {3.96114807455854*^9, 3.961148078179634*^9}, {
   3.961148163138264*^9, 3.961148169745331*^9}, {3.96114820711849*^9, 
   3.96114827678125*^9}, {3.9611483257043743`*^9, 3.961148330169712*^9}, {
   3.9611483642743225`*^9, 3.961148520557649*^9}, {3.961148553359823*^9, 
   3.961148553438675*^9}, {3.96114865036858*^9, 3.961148652516506*^9}, {
   3.961148699811367*^9, 3.96114880483272*^9}, {3.961148853323974*^9, 
   3.961148897711269*^9}, {3.9611490034711328`*^9, 3.961149024302809*^9}, {
   3.961149066059431*^9, 3.9611490699694576`*^9}, {3.9611491021184826`*^9, 
   3.96114910248234*^9}, {3.9611491876997185`*^9, 3.961149215338682*^9}, 
   3.961149294249632*^9, {3.96114934058844*^9, 3.961149362888767*^9}, {
   3.96114941437647*^9, 3.9611494369974613`*^9}, {3.9611495198493996`*^9, 
   3.961149538150374*^9}, {3.9611496379787903`*^9, 3.961149678027569*^9}, {
   3.961149717568796*^9, 3.961149718139988*^9}, {3.9611497791282578`*^9, 
   3.9611497983830185`*^9}, {3.961149865011345*^9, 3.9611498789584312`*^9}, {
   3.961149997175829*^9, 3.961150046593113*^9}, {3.961150079972975*^9, 
   3.961150100318392*^9}, {3.961150251808699*^9, 3.961150264442406*^9}, {
   3.961150388813713*^9, 3.961150393094179*^9}, {3.961150640354624*^9, 
   3.961150775099501*^9}, {3.961150835822752*^9, 3.961150892330908*^9}, {
   3.961150930899481*^9, 3.961150981278251*^9}, {3.961151341122216*^9, 
   3.961151395169407*^9}, {3.961151614969368*^9, 3.961151838658645*^9}, {
   3.961151900831723*^9, 3.961151914253504*^9}, {3.961151951168362*^9, 
   3.9611519785182877`*^9}, {3.9611520720193005`*^9, 3.961152081438221*^9}, {
   3.9611524761099434`*^9, 3.961152584510818*^9}, {3.96115261582867*^9, 
   3.96115267132742*^9}, 3.9611527557897015`*^9, {3.961152788778446*^9, 
   3.961152790034951*^9}, {3.961152843019657*^9, 3.96115293903844*^9}, {
   3.961152989323848*^9, 3.961152989960554*^9}, {3.961153024618629*^9, 
   3.961153062342543*^9}, {3.9611530927882347`*^9, 3.961153187248287*^9}, {
   3.961153227674355*^9, 3.961153278508534*^9}, {3.961153356212406*^9, 
   3.961153438479789*^9}, {3.9611534921025066`*^9, 3.9611535735777893`*^9}, {
   3.961153620828335*^9, 3.9611536212783318`*^9}, {3.961153908568518*^9, 
   3.961154009458359*^9}, {3.9611541266897736`*^9, 3.961154126889623*^9}, {
   3.961154186370507*^9, 3.961154220459952*^9}, {3.961154251532684*^9, 
   3.96115436078319*^9}, {3.9611544768193436`*^9, 3.961154477027445*^9}, {
   3.961154590732899*^9, 3.961154590851168*^9}, {3.961154662093996*^9, 
   3.9611547542538033`*^9}, {3.96115478948847*^9, 3.961155018959692*^9}, {
   3.961155049929695*^9, 3.96115513368774*^9}, {3.9611551711627903`*^9, 
   3.961155171268299*^9}, {3.9611552026816006`*^9, 3.961155293093715*^9}, {
   3.9611556048911743`*^9, 3.961155743392912*^9}, {3.9611557837283325`*^9, 
   3.961155817288393*^9}, {3.961155913901561*^9, 3.961155965871952*^9}, {
   3.9611560340897627`*^9, 3.9611561426740074`*^9}, {3.961156202461584*^9, 
   3.961156286309479*^9}, {3.961156359071968*^9, 3.961156364450664*^9}, {
   3.9611564532276134`*^9, 3.9611564811203003`*^9}, {3.961156545426579*^9, 
   3.961156553684669*^9}, {3.9611567057513046`*^9, 3.9611567162717056`*^9}, {
   3.961156751034777*^9, 3.9611568809504795`*^9}, {3.961156914264843*^9, 
   3.961156966310524*^9}, {3.96115700778026*^9, 3.9611572042002544`*^9}, {
   3.9611574359866943`*^9, 3.9611576078201885`*^9}, {3.961157725701727*^9, 
   3.961157738041668*^9}, {3.96115777593132*^9, 3.961157776084606*^9}, {
   3.96115781003178*^9, 3.961157907890335*^9}, {3.961158041351628*^9, 
   3.9611581692772903`*^9}, {3.961158288851354*^9, 3.961158363153064*^9}, {
   3.9611584101617947`*^9, 3.961158430671652*^9}, {3.961158496518221*^9, 
   3.961158620251732*^9}, {3.961158658202454*^9, 3.961158762429392*^9}, {
   3.961158798307148*^9, 3.9611589185918427`*^9}, 3.961158963765608*^9, {
   3.961158998343122*^9, 3.961159026297891*^9}, {3.961159073796362*^9, 
   3.961159196188719*^9}, {3.961159247070544*^9, 3.9611592794984474`*^9}, {
   3.9611593559272556`*^9, 3.961159358058676*^9}, {3.96115943558991*^9, 
   3.961159627763855*^9}, {3.9611597651362457`*^9, 3.9611597696254444`*^9}, {
   3.961159808756743*^9, 3.961159834345245*^9}, {3.9611598820634594`*^9, 
   3.961159888162152*^9}, {3.9611599207067738`*^9, 3.961159931482361*^9}, {
   3.9612019164998007`*^9, 3.96120192436442*^9}, {3.961202010215929*^9, 
   3.961202293164207*^9}, {3.961202331360746*^9, 3.961202409567222*^9}, {
   3.961202470684877*^9, 3.96120251250762*^9}, {3.961202558016403*^9, 
   3.961202604820303*^9}, {3.961202636599214*^9, 3.961202660545833*^9}, {
   3.961202714289648*^9, 3.96120281862405*^9}, {3.961202855902113*^9, 
   3.961202937340349*^9}, {3.961202983738497*^9, 3.961202992302627*^9}, {
   3.961203068386156*^9, 3.961203145253847*^9}, {3.961203179922327*^9, 
   3.96120319080574*^9}, {3.9612032636637383`*^9, 3.961203294785412*^9}, {
   3.9612033477300186`*^9, 3.961203459383415*^9}, {3.961203607466482*^9, 
   3.9612036600054893`*^9}, {3.961203858490042*^9, 3.961203947412821*^9}, {
   3.9612047294314156`*^9, 3.961204787409654*^9}, {3.96120481808041*^9, 
   3.9612048238999176`*^9}, 3.961204941451176*^9, {3.961205066168518*^9, 
   3.961205113432529*^9}, {3.961205163783977*^9, 3.961205204016857*^9}, {
   3.961205269704035*^9, 3.961205336783903*^9}, 3.961205379180883*^9, {
   3.961205480364977*^9, 3.9612055096028*^9}, {3.961205542293913*^9, 
   3.961205563554888*^9}, {3.961205653925987*^9, 3.961205666070755*^9}, {
   3.9612058607272053`*^9, 3.961205912992876*^9}, {3.961205947576323*^9, 
   3.9612060083209496`*^9}, {3.961206057213423*^9, 3.9612060980657578`*^9}, {
   3.961206133352049*^9, 3.961206136643514*^9}, {3.961206213730234*^9, 
   3.961206252682926*^9}, {3.961206315078243*^9, 3.961206353174414*^9}, {
   3.9612064666283226`*^9, 3.961206501847557*^9}, {3.961206554538868*^9, 
   3.961206563952362*^9}, {3.961206600852833*^9, 3.961206610722881*^9}, {
   3.961206769820755*^9, 3.961206843405018*^9}, {3.961206882569355*^9, 
   3.961206897388479*^9}, {3.961206982352659*^9, 3.961207003827961*^9}, {
   3.9612070354162803`*^9, 3.961207039949785*^9}, {3.961207097823946*^9, 
   3.961207116582587*^9}, {3.961207186562006*^9, 3.961207278318117*^9}, {
   3.9612073340453033`*^9, 3.96120733808053*^9}, {3.961207435790945*^9, 
   3.961207457393762*^9}, {3.961207501524105*^9, 3.961207565569666*^9}, {
   3.9612076055308*^9, 3.9612076059289207`*^9}, {3.961207639058439*^9, 
   3.961207694662245*^9}, {3.961207730215933*^9, 3.961207744048834*^9}, {
   3.961207798421759*^9, 3.9612078002176685`*^9}, 3.9612079786834145`*^9, {
   3.961208020546819*^9, 3.961208093110498*^9}, {3.961208228243849*^9, 
   3.961208298936974*^9}, {3.961208345614549*^9, 3.961208382685137*^9}, {
   3.9612084440133038`*^9, 3.961208468786089*^9}, {3.961208542755551*^9, 
   3.961208576192316*^9}, 3.961208653054197*^9, {3.96120868937001*^9, 
   3.961208690398487*^9}, {3.961208738662657*^9, 3.9612087655656986`*^9}, {
   3.961229741669279*^9, 3.961229742172816*^9}, {3.961229797827294*^9, 
   3.9612298213366966`*^9}, {3.9612298860938263`*^9, 
   3.9612299404594097`*^9}, {3.961229990412915*^9, 3.961229996964864*^9}, {
   3.961230034939522*^9, 3.961230047891886*^9}, {3.961230091960888*^9, 
   3.9612300932598343`*^9}, {3.961230153084245*^9, 3.961230193686983*^9}, {
   3.961230247120976*^9, 3.961230266986607*^9}, {3.961230323378818*^9, 
   3.961230372286717*^9}, {3.961230421638809*^9, 3.9612307510750656`*^9}, {
   3.961231802810993*^9, 3.9612318322081566`*^9}, {3.9612323031905594`*^9, 
   3.961232306169617*^9}, {3.961232336246788*^9, 3.961232337419752*^9}, {
   3.9612323698171024`*^9, 3.961232393631336*^9}, {3.961232480821327*^9, 
   3.961232481030537*^9}, {3.96123252143042*^9, 3.9612325723407097`*^9}, {
   3.9612326027647114`*^9, 3.961232606873966*^9}, {3.961232787772085*^9, 
   3.96123278798132*^9}, {3.9612328335986767`*^9, 3.961232926728672*^9}, {
   3.961232970002018*^9, 3.961232992256304*^9}, {3.9612331491708126`*^9, 
   3.9612332210817204`*^9}, 3.961234847363516*^9, {3.961234919104839*^9, 
   3.961234989280491*^9}, {3.9612350383866425`*^9, 3.961235041119572*^9}, {
   3.961235341154167*^9, 3.961235351048714*^9}, {3.961235759939471*^9, 
   3.9612357606237087`*^9}, {3.961235959668405*^9, 3.9612359618280697`*^9}, {
   3.961236669676761*^9, 3.961236701727118*^9}, 3.961236878693428*^9, {
   3.961237222379326*^9, 3.961237279030104*^9}, 3.961238585271918*^9, {
   3.961238615646888*^9, 3.961238630608534*^9}, {3.9612386729808426`*^9, 
   3.961238709609501*^9}, {3.961238889026785*^9, 3.961238906536404*^9}, {
   3.96123897529484*^9, 3.9612390724735*^9}, {3.961239108837342*^9, 
   3.96123918975456*^9}, {3.961240255447672*^9, 3.961240270265545*^9}, {
   3.9612403181920776`*^9, 3.961240325915903*^9}, {3.961240382588884*^9, 
   3.961240430499193*^9}, {3.9612404948465977`*^9, 3.961240502439541*^9}, {
   3.961240618918089*^9, 3.961240744576443*^9}, {3.961240837787981*^9, 
   3.961240856471857*^9}, {3.961240899511623*^9, 3.961240978983024*^9}, {
   3.961241449516775*^9, 3.961241630205581*^9}, {3.961241660848524*^9, 
   3.961241776265459*^9}, {3.9612418628035545`*^9, 3.961241868716755*^9}, {
   3.9612419177712803`*^9, 3.961241988730125*^9}, {3.9612424329753227`*^9, 
   3.961242436539255*^9}, {3.961242618345518*^9, 3.961242645955736*^9}, {
   3.961246139844477*^9, 3.96124614856423*^9}, {3.961247747986706*^9, 
   3.9612477903494267`*^9}, {3.961578523131897*^9, 3.9615785541850376`*^9}, {
   3.961578948885927*^9, 3.9615789616650314`*^9}, {3.961578993062155*^9, 
   3.961579000406925*^9}, {3.96157919124218*^9, 3.961579218423451*^9}, {
   3.961579341477682*^9, 3.961579391608265*^9}, {3.961579424892723*^9, 
   3.9615794695478477`*^9}, {3.961579618000448*^9, 3.961579618204817*^9}, {
   3.9615805526392956`*^9, 3.961580554662607*^9}, {3.961733669026139*^9, 
   3.961733678443407*^9}, {3.961733714804217*^9, 3.961733769832289*^9}, {
   3.961733924636801*^9, 3.961733940015267*^9}, {3.9617346603159256`*^9, 
   3.961734701868605*^9}, 3.970745463477279*^9, {3.9707476394975443`*^9, 
   3.9707477305017223`*^9}, {3.970747772237583*^9, 3.97074779474543*^9}, {
   3.970748296366445*^9, 3.970748319445331*^9}, {3.970748351968061*^9, 
   3.970748396930361*^9}, {3.970748464591732*^9, 3.970748466632334*^9}, {
   3.970748560714817*^9, 3.970748564640148*^9}, {3.970748620900339*^9, 
   3.9707486855929375`*^9}, {3.970748751525013*^9, 3.970749789717106*^9}, {
   3.970749835183224*^9, 3.970749906698303*^9}, {3.970750003965399*^9, 
   3.970750055822527*^9}, {3.970752120847143*^9, 3.970752124006048*^9}, {
   3.970752832428989*^9, 3.970752850993225*^9}, {3.970753704585066*^9, 
   3.970753704723488*^9}, {3.970753737152838*^9, 3.970753742180174*^9}, {
   3.970753839074772*^9, 3.970753845974481*^9}, {3.9838811840313606`*^9, 
   3.983881232611094*^9}, {3.9838814002332535`*^9, 3.9838814042328854`*^9}, {
   3.983881444887719*^9, 3.983881547776328*^9}, {3.9838815794557858`*^9, 
   3.983881607331805*^9}, {3.9838824583678226`*^9, 3.983882547314827*^9}, {
   3.9838850368289165`*^9, 3.983885051176092*^9}, {3.983885106889801*^9, 
   3.983885112425884*^9}, {3.983928211884241*^9, 3.983928286403343*^9}, {
   3.983928318499552*^9, 3.983928409966421*^9}, {3.983929718753311*^9, 
   3.983929750753664*^9}, {3.983930020530298*^9, 3.983930022042675*^9}, {
   3.98393041677797*^9, 3.983930423425968*^9}, {3.983930497743908*^9, 
   3.983930503139744*^9}, 3.983932106728803*^9, {3.983932183221392*^9, 
   3.983932301729927*^9}, {3.983932347836298*^9, 3.983932461887038*^9}, {
   3.983935210439263*^9, 3.983935243109078*^9}, 3.983953534873316*^9, {
   3.983954196249935*^9, 3.983954209205929*^9}, 3.983954275187992*^9, {
   3.983955348747599*^9, 3.983955360050173*^9}, {3.983955405279127*^9, 
   3.98395541302569*^9}, {3.983955566269884*^9, 3.983955600408457*^9}, {
   3.983955772181195*^9, 3.983955776395909*^9}, {3.984018176800455*^9, 
   3.984018292277937*^9}, {3.984018408493973*^9, 3.9840184097121162`*^9}, 
   3.984018534241438*^9, {3.984018996019634*^9, 3.984019001387085*^9}, {
   3.984019114970751*^9, 3.984019118091184*^9}, {3.985692474177803*^9, 
   3.985692493656053*^9}, 3.985773810951086*^9, {3.9898905135361366`*^9, 
   3.989890519077431*^9}, {3.989920956158989*^9, 3.989920962859453*^9}, {
   3.989921169542478*^9, 3.98992117493622*^9}, {3.9899225923752995`*^9, 
   3.989922602826382*^9}, {3.991383560697925*^9, 3.9913836493689575`*^9}, {
   3.991631751356676*^9, 3.99163175966091*^9}, {3.9950842306873055`*^9, 
   3.9950842363502464`*^9}, {3.995535525852333*^9, 3.995535539853647*^9}, {
   3.995618941786888*^9, 3.9956189728329487`*^9}, {3.995619417453638*^9, 
   3.9956194215464935`*^9}, {3.9956197335570564`*^9, 3.995619733577135*^9}, {
   3.9968001120109177`*^9, 3.996800119857853*^9}, {3.999050026194799*^9, 
   3.999050047136427*^9}, 3.999570771563507*^9, {3.999848339521684*^9, 
   3.999848353276947*^9}, {3.999850121829963*^9, 3.999850125656267*^9}},
 CellLabel->
  "In[639]:=",ExpressionUUID->"6cae275b-a9e1-cc4d-be85-e8e1344d171c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Left and right diagrams", "Subsubsection",
 CellChangeTimes->{{3.995622203754734*^9, 3.995622212256836*^9}, 
   4.000018422025879*^9},ExpressionUUID->"77dab8cf-6e6b-0745-9fa2-\
fbef4e5e446a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "now", " ", "define", " ", "the", " ", "left", " ", "and", " ", 
    "right", " ", "diagrams", " ", "starting", " ", "from", " ", "the", " ", 
    "triangular", " ", "spaces"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"LeftDiag", ",", "RightDiag"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LeftDiag", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "alpha_", ",", 
       "beta_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"LeftDiag", "[", 
       RowBox[{
       "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
        "beta"}], "]"}], "=", 
      RowBox[{
       RowBox[{"TriSp", "[", 
        RowBox[{"e", ",", "c", ",", "d", ",", "beta"}], "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"TriSp", "[", 
          RowBox[{"a", ",", "b", ",", "e", ",", "alpha"}], "]"}], ",", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"dim", "[", "c", "]"}], "]"}]}], "]"}]}]}]}], ";"}], "  ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RightDiag", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "d_", ",", "f_", ",", "gamma_", ",", 
       "delta_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"RightDiag", "[", 
       RowBox[{
       "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "gamma", ",", 
        "delta"}], "]"}], "=", 
      RowBox[{
       RowBox[{"TriSp", "[", 
        RowBox[{"a", ",", "f", ",", "d", ",", "delta"}], "]"}], ".", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"dim", "[", "a", "]"}], "]"}], ",", 
         RowBox[{"TriSp", "[", 
          RowBox[{"b", ",", "c", ",", "f", ",", "gamma"}], "]"}]}], 
        "]"}]}]}]}], ";"}], "                      "}]}]], "Input",
 CellChangeTimes->{{3.995622225669004*^9, 3.995622237972891*^9}, {
   3.996800260434665*^9, 3.996800323898128*^9}, 3.999570789314434*^9, {
   3.999848364599624*^9, 3.99984841284667*^9}, {4.000016542100273*^9, 
   4.000016561549076*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"cff0965f-33b3-de44-a5c6-244acc43920f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computing J from F-symbols", "Section",
 CellChangeTimes->{{3.985053760335093*^9, 3.9850537652167206`*^9}, {
  3.987157902374947*^9, 3.987157911673113*^9}, {3.996800515638348*^9, 
  3.9968005288521748`*^9}},ExpressionUUID->"ad8c8136-b0d9-0f40-9e38-\
85cdd310d22c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", 
   RowBox[{"F", ",", "Fsymb"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fsymb", "[", "ParamFormFixed", "]"}], "=", 
   RowBox[{"Import", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Output files\>\"", 
       ",", "\"\<Numerical F-symb\>\"", ",", 
       RowBox[{"\"\<Fsymb\>\"", "<>", 
        RowBox[{"ToString", "[", "ParamFormFixed", "]"}], "<>", 
        "\"\<.wl\>\""}]}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Scan", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Evaluate", "[", 
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "=", 
        RowBox[{"#1", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "&"}], ",", 
     RowBox[{"Fsymb", "[", "ParamFormFixed", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "now", " ", "use", " ", "the", " ", "same", " ", "equations", 
      " ", "that", " ", "we", " ", "used", " ", "to", " ", "compute", " ", 
      "the", " ", "F"}], "-", "symbols"}], ",", " ", 
    RowBox[{
     RowBox[{"but", " ", "this", " ", "time", " ", "the", " ", "F"}], "-", 
     RowBox[{
     "symbols", " ", "are", " ", "known", " ", "and", " ", "the", " ", "J"}], 
     "-", 
     RowBox[{"maps", " ", "are", " ", "the", " ", 
      RowBox[{"unknowns", "."}]}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqJNum", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"LeftDiag", "[", 
          RowBox[{
          "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", ",", 
           "beta"}], "]"}], "-", 
         RowBox[{"Sum", "[", "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t", 
          RowBox[{
           RowBox[{"Sum", "[", "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"MemberQ", "[", 
                RowBox[{
                 RowBox[{"Fus", "[", 
                  RowBox[{"a", ",", "f"}], "]"}], ",", "d"}], "]"}], ",", 
               "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"F", "[", 
                  RowBox[{
                  "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "alpha", 
                   ",", "beta", ",", "f", ",", "gamma", ",", "delta"}], "]"}],
                  ")"}], "*", 
                RowBox[{"RightDiag", "[", 
                 RowBox[{
                 "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "gamma", 
                  ",", "delta"}], "]"}]}], ",", "0"}], "\[IndentingNewLine]", 
              "\t\t\t\t\t\t\t\t\t", "]"}], "\[IndentingNewLine]", 
             "\t\t\t\t\t\t\t\t\t", ",", 
             RowBox[{"{", 
              RowBox[{"delta", ",", 
               RowBox[{"NFus", "[", 
                RowBox[{"a", ",", "f"}], "]"}]}], "}"}]}], "]"}], 
           "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t", ",", 
           RowBox[{"{", 
            RowBox[{"f", ",", 
             RowBox[{"Fus", "[", 
              RowBox[{"b", ",", "c"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"gamma", ",", 
             RowBox[{"NFus", "[", 
              RowBox[{"b", ",", "c"}], "]"}]}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "11"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c", ",", "1", ",", "11"}], "}"}], "\[IndentingNewLine]", 
        ",", 
        RowBox[{"{", 
         RowBox[{"e", ",", 
          RowBox[{"Fus", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"alpha", ",", 
          RowBox[{"NFus", "[", 
           RowBox[{"a", ",", "b"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
        ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", 
          RowBox[{"Fus", "[", 
           RowBox[{"e", ",", "c"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"beta", ",", 
          RowBox[{"NFus", "[", 
           RowBox[{"e", ",", "c"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], "]"}], "\[IndentingNewLine]", "==", "0"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.987154054027309*^9, 3.9871540991292553`*^9}, {
   3.987154135512516*^9, 3.9871541743911915`*^9}, {3.987154241873464*^9, 
   3.9871543056791096`*^9}, {3.987154374552231*^9, 3.987154421222534*^9}, {
   3.9871544793931217`*^9, 3.987154481502264*^9}, {3.987154562311636*^9, 
   3.987154584074131*^9}, {3.987154632681277*^9, 3.987154648394302*^9}, {
   3.987154709850363*^9, 3.987154882237175*^9}, {3.987155010178503*^9, 
   3.987155059745655*^9}, {3.987155093282355*^9, 3.9871551273812447`*^9}, {
   3.987155308833195*^9, 3.987155319778412*^9}, {3.9871553853741665`*^9, 
   3.9871553908831997`*^9}, {3.987155421972225*^9, 3.987155423565714*^9}, {
   3.9871554868566513`*^9, 3.987155504544733*^9}, {3.987155635916279*^9, 
   3.987155692503357*^9}, {3.9899816606761246`*^9, 3.989981690468312*^9}, {
   3.9899836147434025`*^9, 3.989983635520227*^9}, {3.9913870373019695`*^9, 
   3.99138705100778*^9}, {3.991387104771164*^9, 3.991387125178894*^9}, {
   3.9913885721981144`*^9, 3.9913885800267544`*^9}, {3.991388754389768*^9, 
   3.991388763962263*^9}, {3.9913888119007397`*^9, 3.991388820601454*^9}, {
   3.9913889167425575`*^9, 3.99138892949699*^9}, {3.991389017927082*^9, 
   3.991389068474638*^9}, {3.991389124374675*^9, 3.991389129440794*^9}, {
   3.991389165388727*^9, 3.991389171022663*^9}, {3.995537566704109*^9, 
   3.995537687594314*^9}, {3.995537721495444*^9, 3.995537743807764*^9}, 
   3.995538266424925*^9, {3.9965647124008675`*^9, 3.996564766305104*^9}, {
   3.996800552346615*^9, 3.9968005574530087`*^9}, {3.996800597042835*^9, 
   3.996800666498018*^9}, {3.998115366826462*^9, 3.998115375742319*^9}, {
   3.999570833510671*^9, 3.999570864607378*^9}, {3.99984842904785*^9, 
   3.999848459640042*^9}, {3.999848491207782*^9, 3.999848516401638*^9}, {
   4.0000155156512375`*^9, 4.000015559546629*^9}, {4.000015597116148*^9, 
   4.000015615985834*^9}, {4.000016128950346*^9, 4.0000161293853626`*^9}, {
   4.00001657247969*^9, 4.000016586964714*^9}, 4.000018348392421*^9},
 CellLabel->
  "In[644]:=",ExpressionUUID->"51954b9f-5b8a-0347-91b9-b1fa21aa0a20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "gauge", " ", "fixing", " ", "is", " ", "explained", " ", 
    "in", " ", "the", " ", 
    RowBox[{"paper", ":", " ", 
     RowBox[{
     "it", " ", "fixes", " ", "the", " ", "freedom", " ", "that", " ", "does",
       " ", "not", " ", "change", " ", "the", " ", "fiber", " ", 
      RowBox[{"functor", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GaugeFixing", "=", 
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Symbol", "[", 
            RowBox[{"\"\<J\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d1", "]"}], "<>", 
             RowBox[{"ToString", "[", "Obj1d2", "]"}]}], "]"}], "->", 
           RowBox[{"w", "^", 
            RowBox[{"(", 
             RowBox[{"iota", " ", 
              RowBox[{"m", "[", "Obj1d2", "]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"m", "[", "Obj1d1", "]"}], "-", 
                RowBox[{"n", "[", "Obj1d1", "]"}]}], ")"}]}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"Obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], ",",
        "\[IndentingNewLine]", "\t\t", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Symbol", "[", 
              RowBox[{"\"\<xtilde\>\"", "<>", 
               RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], "->", 
             RowBox[{
              RowBox[{"Symbol", "[", 
               RowBox[{"\"\<y\>\"", "<>", 
                RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], "/", 
              RowBox[{"w", "^", 
               RowBox[{"(", 
                RowBox[{"iota", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"m", "[", "Obj1d", "]"}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", "[", "Obj1d", "]"}], "-", 
                   RowBox[{"n", "[", "Obj1d", "]"}]}], ")"}]}], ")"}]}]}]}], 
            ",", "\[IndentingNewLine]", "\t\t\t", 
            RowBox[{
             RowBox[{"Symbol", "[", 
              RowBox[{"\"\<x\>\"", "<>", 
               RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], "->", "1"}], 
            ",", 
            RowBox[{
             RowBox[{"Symbol", "[", 
              RowBox[{"\"\<ytilde\>\"", "<>", 
               RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], "->", 
             RowBox[{"w", "^", 
              RowBox[{"(", 
               RowBox[{"iota", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"m", "[", "Obj1d", "]"}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"m", "[", "Obj1d", "]"}], "-", 
                  RowBox[{"n", "[", "Obj1d", "]"}]}], ")"}]}], ")"}]}]}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.987154754408008*^9, 3.987154755835305*^9}, {
   3.987154892923575*^9, 3.987154898741637*^9}, {3.98715495060326*^9, 
   3.987154954785761*^9}, {3.987155696804281*^9, 3.987155947234267*^9}, 
   3.987156168413611*^9, {3.987156289087322*^9, 3.987156299327282*^9}, {
   3.987156361168005*^9, 3.987156373110525*^9}, {3.987156407728845*^9, 
   3.987156413292076*^9}, {3.9872445656289444`*^9, 3.987244614596052*^9}, {
   3.987245006770159*^9, 3.98724502770861*^9}, {3.987245149595396*^9, 
   3.987245152837757*^9}, {3.987245993807335*^9, 3.987245996923878*^9}, {
   3.987246030208433*^9, 3.987246135867485*^9}, {3.9872468269176884`*^9, 
   3.987246886360077*^9}, {3.987247276990145*^9, 3.9872472839438744`*^9}, {
   3.987595759848615*^9, 3.987595790736367*^9}, {3.987596031279728*^9, 
   3.987596033373123*^9}, {3.987596516650229*^9, 3.987596517759445*^9}, {
   3.987596814588251*^9, 3.987596815963148*^9}, {3.987823682924263*^9, 
   3.987823701615219*^9}, {3.989889930140818*^9, 3.989889965948658*^9}, {
   3.989893045864132*^9, 3.9898930463177*^9}, {3.9899810121152897`*^9, 
   3.989981012981219*^9}, {3.989983666761971*^9, 3.9899836724810696`*^9}, {
   3.989983710562929*^9, 3.989983718192912*^9}, {3.989987219726139*^9, 
   3.98998723233337*^9}, {3.9913884459536324`*^9, 3.9913884501539283`*^9}, {
   3.991388550372278*^9, 3.9913885505716686`*^9}, {3.991389197038759*^9, 
   3.991389203593168*^9}, 3.995537754739292*^9, {3.9955383455609894`*^9, 
   3.9955383484537144`*^9}, {3.9965642583691616`*^9, 3.996564269453834*^9}, {
   3.996571376883293*^9, 3.996571379425999*^9}, {3.996633344488744*^9, 
   3.996633407838722*^9}, {3.996633459964348*^9, 3.996633742295933*^9}, {
   3.996633871966543*^9, 3.996633898755285*^9}, {3.996634026723659*^9, 
   3.9966341066503716`*^9}, {3.996634182835783*^9, 3.996634189701811*^9}, {
   3.996635565012125*^9, 3.996635572249565*^9}, {3.996636116790861*^9, 
   3.996636121192066*^9}, {3.9968006726321945`*^9, 3.9968007315525627`*^9}, {
   3.998972391514229*^9, 3.998972393505913*^9}, {3.998972912966477*^9, 
   3.9989729172103634`*^9}, {3.99898235314662*^9, 3.998982390523929*^9}, {
   3.9989827231360397`*^9, 3.9989827340655594`*^9}, {3.998982823786669*^9, 
   3.9989828261015224`*^9}, {3.998982910266165*^9, 3.9989829123783817`*^9}, {
   3.9989829607464504`*^9, 3.99898296210627*^9}, {3.998983193066557*^9, 
   3.9989832014672832`*^9}, {3.999154972563251*^9, 3.999154973435175*^9}, {
   3.999157604526163*^9, 3.9991576049997177`*^9}, {3.99956567001238*^9, 
   3.99956567050868*^9}, {3.999651505519869*^9, 3.999651516003662*^9}, {
   3.999849137081087*^9, 3.999849204020981*^9}, {3.999849301664438*^9, 
   3.999849309496681*^9}, {3.999849362123045*^9, 3.999849388246256*^9}, {
   3.9998502264271793`*^9, 3.999850234984968*^9}, {3.999850666397274*^9, 
   3.999850676966051*^9}, 3.999863822931156*^9, {4.000016605924473*^9, 
   4.000016609623047*^9}, 4.000018393887512*^9, {4.000055617881951*^9, 
   4.0000556230539627`*^9}, {4.000121968142788*^9, 4.000121969148309*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"a6c12ff5-0bcb-ed49-a4b8-8cad0715201f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Now", " ", "we", " ", "look", " ", "for", " ", "numerical", " ", 
     RowBox[{"values", ":", " ", 
      RowBox[{
      "since", " ", "we", " ", "have", " ", "already", " ", "fixed", " ", 
       "all", " ", "the", " ", "gauge", " ", "freedom"}]}]}], ",", " ", 
    RowBox[{
    "we", " ", "do", " ", "not", " ", "expect", " ", "any", " ", "free", " ", 
     RowBox[{"parameter", ".", " ", "This"}], " ", "computation", " ", 
     "takes", " ", "a", " ", "few", " ", 
     RowBox[{"minutes", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"EqJNum", "/.", "GaugeFixing"}], ",", "False"}], "]"}], ",", 
     RowBox[{
     "Print", "[", "\"\<Some equations are inconsistent.\>\"", "]"}]}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NumSolMor", "=", 
     RowBox[{"NSolve", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"EqJNum", "/.", " ", "GaugeFixing"}], ",", "True"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"r11", "+", "r12", "+", "r13"}], "==", "1"}], ",", 
          RowBox[{
           RowBox[{"s11", "+", "s12", "+", "s13"}], "==", "1"}]}], "}"}]}], 
       "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<There are \>\"", ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Length", "[", "NumSolMor", "]"}], ",", "Bold", ",", "Red"}], 
      "]"}], ",", "\"\< solutions\>\""}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.987154754408008*^9, 3.987154755835305*^9}, {
   3.987154892923575*^9, 3.987154898741637*^9}, {3.98715495060326*^9, 
   3.987154954785761*^9}, {3.987155696804281*^9, 3.987155947234267*^9}, 
   3.987156168413611*^9, {3.987156289087322*^9, 3.987156299327282*^9}, {
   3.987156361168005*^9, 3.987156373110525*^9}, {3.987156407728845*^9, 
   3.987156413292076*^9}, {3.9872445656289444`*^9, 3.987244614596052*^9}, {
   3.987245006770159*^9, 3.98724502770861*^9}, {3.987245149595396*^9, 
   3.987245152837757*^9}, {3.987245993807335*^9, 3.987245996923878*^9}, {
   3.987246030208433*^9, 3.987246135867485*^9}, {3.9872468269176884`*^9, 
   3.987246886360077*^9}, {3.987247276990145*^9, 3.9872472839438744`*^9}, {
   3.987595759848615*^9, 3.987595790736367*^9}, {3.987596031279728*^9, 
   3.987596033373123*^9}, {3.987596516650229*^9, 3.987596517759445*^9}, {
   3.987596814588251*^9, 3.987596815963148*^9}, {3.987823682924263*^9, 
   3.987823701615219*^9}, {3.989889930140818*^9, 3.989889965948658*^9}, {
   3.989892444791769*^9, 3.989892446242689*^9}, {3.989893050887972*^9, 
   3.989893051341324*^9}, {3.98989329449448*^9, 3.989893295677027*^9}, 
   3.9899822844548073`*^9, {3.991387161173023*^9, 3.991387217283007*^9}, {
   3.99138838850478*^9, 3.9913883889832535`*^9}, 3.991388467740175*^9, 
   3.991389226221588*^9, 3.991392060910185*^9, {3.995537765950964*^9, 
   3.995537772619728*^9}, 3.996633757012444*^9, 3.996634186051676*^9, {
   3.996634309726919*^9, 3.99663432795887*^9}, 3.9966361465889225`*^9, {
   3.996636614750841*^9, 3.996636631093544*^9}, {3.996800740457154*^9, 
   3.996800808144731*^9}, {3.996800949952473*^9, 3.9968009554714165`*^9}, 
   3.998979465229708*^9, 3.998981868319618*^9, 3.9989832314397335`*^9, 
   3.998984948780882*^9, 3.998986227054463*^9, {3.999154917154516*^9, 
   3.999154925352224*^9}, {3.999155013511751*^9, 3.999155016105627*^9}, {
   3.999155159721369*^9, 3.999155162313564*^9}, {3.999311372315092*^9, 
   3.999311375724781*^9}, {3.999572895816051*^9, 3.999572989440746*^9}, {
   3.999573077100086*^9, 3.99957308094565*^9}, {3.999573131705055*^9, 
   3.999573140089487*^9}, {3.9995733497327576`*^9, 3.999573359574827*^9}, 
   3.99957352481213*^9, {3.9995738398319035`*^9, 3.999573863992586*^9}, {
   3.999574428049455*^9, 3.9995744322620487`*^9}, 3.999604784322159*^9, {
   4.000016634925251*^9, 4.000016635210648*^9}, {4.000018359164606*^9, 
   4.000018370595698*^9}, 4.000055635074854*^9, {4.000055810650482*^9, 
   4.000055838915272*^9}},
 CellLabel->
  "In[649]:=",ExpressionUUID->"f1082a80-e624-4245-aa4e-b7b644e6b764"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"There are \"\>", "\[InvisibleSpace]", 
   StyleBox["3",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", "\<\" solutions\"\>"}],
  SequenceForm["There are ", 
   Style[3, Bold, 
    RGBColor[1, 0, 0]], " solutions"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJwd0Xs01AkUB/CxpthEs+hkt6nGI6Fx0mk4HlOR2UIjz8pjUF5pK8+JNs4a
0RGNk8fYVSbNRkUrOchSqTFeg5litUtom91kJ6dpbamGo+zv+/vn9zn3/u69
v/O71zw6KTBOh0KhrCAe3Mj3UXZ9Gg+PkZhjMFlukQGD7VPPQO30slJY87aq
BoaUGPVAcVDIKKSxD7yBpoqPlM2EdIu41TAhcp0NVMs83CAtod8bZjf3hUP9
A5REyLfOzIcVa6p+h2Y9S48U/UTscJGhJBScKc6B1G0D4fsGNB5e+xSJ0GYx
NA8GeheIoLjVuAZePHKvGfKKgvvJvCvL2o/QMOu0EyzP+uQB20RtXJjyNCIS
muzfkQh1tFoJbPlF3Ajpo00W/oTaytimE4MaD5HO1nEoaedPw1Ohvhqo7pa9
h4yMwc9Q5S5clkg4ROHRoXqLgQ1skdax4Kmld6wkQl7Teg40k98/Dunperkw
hNZaDrXGa27CsYlfH0KpqFIJp5Sh91IJ5XsaCtMIvVIHhiHjr4PPIT+K+5qM
H9c58QmZbS1+0F0pC4Uhe61j4UrP+e/gWFuXEBZ3br9E1vXPfDpJOGtwTDcd
/cHXDEmLuGaQ127EgP4fmExoFcNzhg4r+zzh3E/PIsl8f64ESoPi26CqausI
XOwvmYTCNy9fQHUy+x0Uy0SLkP3tH8szCOtjUmkwb/rwOjh1b/kVOSF19Mfq
fkIbt6ImKPHzMRrAf0cnWcK8orX28EmUqxOZT3LcCd0zlkeoUX/NLh7KH0Qm
QjrXNBMeUjaege59OoWQy+69BKfWG1+HVttWbJzBvAsHXWHIuB0Hzl5j6r3B
XaO306C7CetryL/zBQOKPUut4esHMfbQS7LBEQr/5O2A+gvyPbBl2isYstO9
ouDQ6u4EOHb4ZApUtXSehooXRWdh93BmwDz6ZKzDkNORdAzq1wedhPQC12yo
qssugN2fF0ohe8vTaqgV0OrhrMyoHTbWNfTCQxa6EzA24MZLct5Z23/J71x4
QVnA/X2MDWBI4q3VZFw/xoBm7ZWmpgpiX/O162HCvKkdZM5abIMt1LduUFsY
uhty1+bugxXF/wTDxaObeJBCKYuGtTS9JHLO0YcZ0L9qdw5kV8QWkv0x28sg
dUkghkKz9lrYpnbrgKeanEsZhI3X5yph3sz5GvhEFNEATYcZHXBIZtQDVb6+
g9Bhf9AwXDmZPwqDVZrnZH4iXk3O4RXOQnkEfR46p+zVMSekPzjxJRTKOr6C
c7y130Dp946WUF8cLhBhHwd1SyDHyKEeCh6/l8JJ79BXkHXr0n+Q15PjXE6o
sHhIrSG8f56/AkrNykygvkJ3HZzc7G0N6Qe6tkAhy4UN/c1Pe0JVYo8PlG9M
DoSSON8wOLT1eCysDctPgVxtiwDmOUmF5HtD+wrI2dX8M3TukTdCistHKcyy
2DNyl/CQz9wEtBkdsKIriXuMm98XE742nNVAK9qqnMuEQ25SDbTSjxdfIczS
c7wNixM3dUBnOV8Bg1ttx6GqeXIGMjkui3DudqeBhLD7paclVD92coU2Tn4R
pKrLabD4bX4uPPexoZTM98aNdhKK0jQLUFJvu0FG6FU96AgTkn19YMWdR6FQ
teu3VMju+rsEMrOnrkNRILUdjsVnKcl6Y/EzSAmqfQXV+v4foCDdhdqFubt2
mkCOUZIlTO7gs6BgV5Y3dMhpDoOThq+OwzFfbS6kNe4vh6xwHrcb9Us3E+Dc
UEYFbIu/2Q7ZR9ISegjlNwZz4Tnl1avQxjPgLnRolikhS142BWtsw+YgTVTy
RS/27C5bBamCAjoUx21gQoeRjTuhandRAGSaceKgJMInExbnul6AeXU/VEN+
8lgr/B/2YqDW
  "],
 CellLabel->
  "During evaluation of \
In[649]:=",ExpressionUUID->"ea388477-4bb0-f743-bc1e-44871c9a7785"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "convert", " ", "each", " ", "numerical", " ", "solution", " ", 
    "into", " ", "exact", " ", "values", " ", "and", " ", "check", " ", 
    "that", " ", "they", " ", "solve", " ", "all", " ", "the", " ", 
    "equations"}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"BetterForm", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"I", " ", 
          RowBox[{"Sqrt", "[", "3", "]"}]}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"I", "+", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "6"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "->", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "6"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"I", "-", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "->", 
        RowBox[{"2", "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "6"}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], "+", 
         RowBox[{"Sqrt", "[", "3", "]"}]}], "->", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "6"}], ")"}]}]}]}]}], "}"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Remove", "[", "ExactSol", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ExactSol", "[", "solution_", "]"}], ":=", 
     RowBox[{
      RowBox[{"ExactSol", "[", "solution", "]"}], "=", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", "ex", "}"}], ",", 
        RowBox[{
         RowBox[{"ex", "=", 
          RowBox[{"MapAt", "[", 
           RowBox[{"RootApproximant", ",", 
            RowBox[{"NumSolMor", "[", 
             RowBox[{"[", "solution", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"All", ",", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"GaugeFixing", "/.", "ex"}], ",", "ex"}], "]"}]}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "An", " ", "equation", " ", "fails", " ", "if", " ", "it", " ", "becomes",
      " ", "False", " ", "or", " ", "if", " ", "its", " ", "two", " ", 
     "sides", " ", "do", " ", "not", " ", "coincide", " ", "exactly"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FailedEq", "[", "eq_", "]"}], ":=", 
     RowBox[{
      RowBox[{"eq", "===", "False"}], "||", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "eq", "]"}], "===", "Equal"}], "&&", 
        RowBox[{
         RowBox[{"RootReduce", "[", 
          RowBox[{
           RowBox[{"eq", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"eq", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "=!=", "0"}]}], 
       ")"}]}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"EqJNum", "/.", "GaugeFixing"}], ",", "True"}], "]"}],
               ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"r11", "+", "r12", "+", "r13"}], "==", "1"}], ",", 
                RowBox[{
                 RowBox[{"s11", "+", "s12", "+", "s13"}], "==", "1"}]}], 
               "}"}]}], "]"}], "/.", 
            RowBox[{"ExactSol", "[", "solution", "]"}]}], ",", "FailedEq", 
           ",", "1"}], "]"}], "]"}], ">", "0"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"\"\<Solution \>\"", "<>", 
           RowBox[{"ToString", "[", "solution", "]"}], "<>", 
           "\"\<: the exact values do NOT satisfy the equations.\>\""}], ",", 
          "Red", ",", "Bold"}], "]"}], "]"}], ",", 
       RowBox[{"Print", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"\"\<Solution \>\"", "<>", 
           RowBox[{"ToString", "[", "solution", "]"}], "<>", 
           "\"\<: exact values verified.\>\""}], ",", "Green"}], "]"}], 
        "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"solution", ",", "1", ",", 
       RowBox[{"Length", "[", "NumSolMor", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9898902877583046`*^9, 3.989890327620804*^9}, {
   3.989890433507065*^9, 3.989890446363844*^9}, {3.989890529669599*^9, 
   3.989890569222077*^9}, {3.989891298653548*^9, 3.989891323535068*^9}, {
   3.989891376844631*^9, 3.989891460597527*^9}, {3.989891528696615*^9, 
   3.989891557240965*^9}, {3.989891613409374*^9, 3.989891618660063*^9}, {
   3.9898916571754856`*^9, 3.989891725562203*^9}, {3.989891842802738*^9, 
   3.989891876352942*^9}, {3.9898919237035427`*^9, 3.9898920129110203`*^9}, {
   3.989892057516949*^9, 3.9898920617881985`*^9}, {3.989894889601359*^9, 
   3.9898949046540966`*^9}, {3.989895061278263*^9, 3.989895128967718*^9}, {
   3.989904749694734*^9, 3.989904771604372*^9}, {3.989904808877142*^9, 
   3.989904820023784*^9}, {3.989904854162949*^9, 3.989904947119723*^9}, {
   3.989981829924244*^9, 3.989981844024832*^9}, {3.989984101582768*^9, 
   3.989984109809166*^9}, {3.9899841743988934`*^9, 3.989984186130108*^9}, {
   3.989984240730812*^9, 3.989984256544163*^9}, {3.9899844901028175`*^9, 
   3.98998449740916*^9}, {3.9899845430004616`*^9, 3.9899846207583714`*^9}, {
   3.989984780614472*^9, 3.989984790542479*^9}, {3.989985657320139*^9, 
   3.9899861790810184`*^9}, {3.989986217393919*^9, 3.989986257273115*^9}, {
   3.989986297826357*^9, 3.989986328762409*^9}, {3.989986455452249*^9, 
   3.989986468526274*^9}, {3.989986545772099*^9, 3.98998664655134*^9}, {
   3.989986684108711*^9, 3.989986857370171*^9}, {3.989986896649849*^9, 
   3.989986945546475*^9}, {3.989990769681839*^9, 3.989990779474587*^9}, {
   3.990001882392546*^9, 3.990001948262978*^9}, {3.99000667455476*^9, 
   3.990006676296362*^9}, {3.990012826362287*^9, 3.990012829416143*^9}, {
   3.9900607270118904`*^9, 3.990060766721255*^9}, {3.991099533504261*^9, 
   3.991099554403784*^9}, {3.991102094846786*^9, 3.991102098296034*^9}, {
   3.991102210928219*^9, 3.9911022135202103`*^9}, {3.991389773703129*^9, 
   3.991389774341858*^9}, 3.9913898134943504`*^9, {3.991389855693308*^9, 
   3.99139005886672*^9}, {3.991390099968143*^9, 3.991390101456684*^9}, {
   3.991390223922247*^9, 3.991390247152933*^9}, {3.991390615078987*^9, 
   3.991390630390997*^9}, {3.992602695114444*^9, 3.992602710203291*^9}, {
   3.995537801831438*^9, 3.9955378195783234`*^9}, {3.995537854857153*^9, 
   3.995537959020447*^9}, {3.995537994315267*^9, 3.995538055646963*^9}, {
   3.9955380982649536`*^9, 3.995538217966519*^9}, {3.995538754067415*^9, 
   3.995538757509495*^9}, {3.996636681835499*^9, 3.996636699546987*^9}, {
   3.996636790809025*^9, 3.9966367916152687`*^9}, {3.996800819366966*^9, 
   3.996800961830774*^9}, {3.99680102853418*^9, 3.996801039682693*^9}, {
   3.9968011113526764`*^9, 3.996801118783834*^9}, 3.99811548553663*^9, {
   3.999050163141854*^9, 3.99905030342996*^9}, {3.999154931505268*^9, 
   3.999154940267582*^9}, {3.999155146754364*^9, 3.9991551683541713`*^9}, {
   3.999157282763033*^9, 3.9991572853691177`*^9}, {3.999157438283298*^9, 
   3.999157438444126*^9}, {3.9991582608847923`*^9, 3.9991583123438168`*^9}, {
   3.9991584267373257`*^9, 3.999158429915939*^9}, {3.99915849382518*^9, 
   3.999158502801316*^9}, {3.999565631583063*^9, 3.999565636052561*^9}, {
   4.000016164607898*^9, 4.000016223233837*^9}, 4.000016649005958*^9, 
   4.000018381686476*^9, 4.0000187701887045`*^9, {4.000055580890341*^9, 
   4.000055593046677*^9}, 4.00005609596744*^9, 4.000114446299689*^9, {
   4.000190986578993*^9, 4.000191001363438*^9}, 4.000191085058914*^9},
 CellLabel->
  "In[652]:=",ExpressionUUID->"94ada8c3-c6e6-b440-a33b-d296daacfe02"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Solution 1: exact values verified.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 1, 0],
  FrontFaceColor->RGBColor[0, 1, 0],
  BackFaceColor->RGBColor[0, 1, 0],
  GraphicsColor->RGBColor[0, 1, 0],
  FontColor->RGBColor[0, 1, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOIVqUUxh86+dQxNNS0B0dvFlaeA6Ke9n1eA6B/KG3eD
6NTZeedB9Isgpvsg+voPrtcguuXomu8g2iLmJOthIP2H20UURD/f0qQKos3D
Q8xANMdcP28QLWF2JgZE6258mgeiP7zKbAPRB48ZTwfRP9l7fY8AaRPh99kg
+sbSzNkgOnJ69B4Q7WIyL/MokO6wv9oKogV2FS8F0Rx3a/aC6BXqqRdA9IK2
kOcgWuOtzzcQ/UZ4GcsxkPvd+AVBdI7+LVkQvcO0Vx9EOxidcQTROlKvQ0C0
TI5YBohW4OOpA9F3DilOAtEtcmuXgegTZjK7QDQAyiS7lA==
  "],
 CellLabel->
  "During evaluation of \
In[652]:=",ExpressionUUID->"6ed75c37-40b1-7546-aefb-a1b732cfe6b9"],

Cell[BoxData[
 StyleBox["\<\"Solution 2: exact values verified.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 1, 0],
  FrontFaceColor->RGBColor[0, 1, 0],
  BackFaceColor->RGBColor[0, 1, 0],
  GraphicsColor->RGBColor[0, 1, 0],
  FontColor->RGBColor[0, 1, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOIVqUUxh86+dQxNNS0B0dvFlaeA6Ke9n1eA6B/KG3eD
6NTZeedB9Isgpvsg+voPrtcguuXomu8g2iLmJOthIP2H20UURD/f0qQKos3D
Q8xANMdcP28QLWF2JgZE6258mgeiP7zKbAPRB48ZTwfRP9l7fY8AaRPh99kg
+sbSzNkgOnJ69B4Q7WIyL/MokO6wv9oKogV2FS8F0Rx3a/aC6BXqqRdA9IK2
kOcgWuOtzzcQ/UZ4GcsxkPvd+AVBdI7+LVkQvcO0Vx9EOxidcQTROlKvQ0C0
TI5YBohW4OOpA9F3DilOAtEtcmuXgegbevP3gmgAzY28Ig==
  "],
 CellLabel->
  "During evaluation of \
In[652]:=",ExpressionUUID->"a8ff6113-338a-d84d-aa98-0d97a7bc5688"],

Cell[BoxData[
 StyleBox["\<\"Solution 3: exact values verified.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 1, 0],
  FrontFaceColor->RGBColor[0, 1, 0],
  BackFaceColor->RGBColor[0, 1, 0],
  GraphicsColor->RGBColor[0, 1, 0],
  FontColor->RGBColor[0, 1, 0]]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAOIVqUUxh86+dQxNNS0B0dvFlaeA6Ke9n1eA6B/KG3eD
6NTZeedB9Isgpvsg+voPrtcguuXomu8g2iLmJOthIP2H20UURD/f0qQKos3D
Q8xANMdcP28QLWF2JgZE6258mgeiP7zKbAPRB48ZTwfRP9l7fY8AaRPh99kg
+sbSzNkgOnJ69B4Q7WIyL/MokO6wv9oKogV2FS8F0Rx3a/aC6BXqqRdA9IK2
kOcgWuOtzzcQ/UZ4GcsxkPvd+AVBdI7+LVkQvcO0Vx9EOxidcQTROlKvQ0C0
TI5YBohW4OOpA9F3DilOAtEtcmuXgWiR8LUHQDQAyO+7mA==
  "],
 CellLabel->
  "During evaluation of \
In[652]:=",ExpressionUUID->"89cc9c63-23dd-da4e-9432-adf86ab57112"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Finally", ",", 
    RowBox[{
    "we", " ", "save", " ", "all", " ", "our", " ", "results", " ", "using", 
     " ", "the", " ", "exact", " ", "values"}]}], "*)"}], "\n", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Jsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<J\>\"", "<>", 
           RowBox[{"ToString", "[", "obj1d1", "]"}], "<>", 
           RowBox[{"ToString", "[", "obj1d2", "]"}]}], "->", 
          RowBox[{"ToRadicals", "[", 
           RowBox[{"RootReduce", "[", 
            RowBox[{
             RowBox[{"Symbol", "[", 
              RowBox[{"\"\<J\>\"", "<>", 
               RowBox[{"ToString", "[", "obj1d1", "]"}], "<>", 
               RowBox[{"ToString", "[", "obj1d2", "]"}]}], "]"}], "/.", 
             RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ALsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<AL\>\"", "<>", 
           RowBox[{"ToString", "[", "obj1d", "]"}]}], "->", 
          RowBox[{"ToRadicals", "[", 
           RowBox[{"RootReduce", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
              RowBox[{"\"\<AL\>\"", "<>", 
               RowBox[{"ToString", "[", "obj1d", "]"}]}], "]"}], "/.", 
             RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ARsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<AR\>\"", "<>", 
           RowBox[{"ToString", "[", "obj1d", "]"}]}], "->", 
          RowBox[{"ToRadicals", "[", 
           RowBox[{"RootReduce", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
              RowBox[{"\"\<AR\>\"", "<>", 
               RowBox[{"ToString", "[", "obj1d", "]"}]}], "]"}], "/.", 
             RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"BLsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<BL\>\"", "<>", 
           RowBox[{"ToString", "[", "obj1d", "]"}]}], "->", 
          RowBox[{"ToRadicals", "[", 
           RowBox[{"RootReduce", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
              RowBox[{"\"\<BL\>\"", "<>", 
               RowBox[{"ToString", "[", "obj1d", "]"}]}], "]"}], "/.", 
             RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"BRsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<BR\>\"", "<>", 
           RowBox[{"ToString", "[", "obj1d", "]"}]}], "->", 
          RowBox[{"ToRadicals", "[", 
           RowBox[{"RootReduce", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
              RowBox[{"\"\<BR\>\"", "<>", 
               RowBox[{"ToString", "[", "obj1d", "]"}]}], "]"}], "/.", 
             RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"JAAsaved", "=", 
      RowBox[{"Association", "[", 
       RowBox[{"\"\<JAA\>\"", "->", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{"ToRadicals", "[", 
          RowBox[{"RootReduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
             "\"\<JAA\>\"", "]"}], "/.", 
            RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"JBBsaved", "=", 
      RowBox[{"Association", "[", 
       RowBox[{"\"\<JBB\>\"", "->", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{"ToRadicals", "[", 
          RowBox[{"RootReduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
             "\"\<JBB\>\"", "]"}], "/.", 
            RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"JABsaved", "=", 
      RowBox[{"Association", "[", 
       RowBox[{"\"\<JAB\>\"", "->", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{"ToRadicals", "[", 
          RowBox[{"RootReduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
             "\"\<JAB\>\"", "]"}], "/.", 
            RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"JBAsaved", "=", 
      RowBox[{"Association", "[", 
       RowBox[{"\"\<JBA\>\"", "->", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{"ToRadicals", "[", 
          RowBox[{"RootReduce", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
             "\"\<JBA\>\"", "]"}], "/.", 
            RowBox[{"ExactSol", "[", "solution", "]"}]}], "]"}], "]"}], 
         "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Charsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<Aut1d\>\"", "<>", 
           RowBox[{"ToString", "[", "aut1d", "]"}]}], "->", 
          RowBox[{
           RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
           RowBox[{"\"\<Aut1d\>\"", "<>", 
            RowBox[{"ToString", "[", "aut1d", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"aut1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tAsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<tA\>\"", "<>", 
           RowBox[{"ToString", "[", "mat", "]"}]}], "->", 
          RowBox[{
           RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
           RowBox[{"\"\<tA\>\"", "<>", 
            RowBox[{"ToString", "[", "mat", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"mat", ",", "1", ",", "27"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tBsaved", "=", 
      RowBox[{"Association", "@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\"\<tB\>\"", "<>", 
           RowBox[{"ToString", "[", "mat", "]"}]}], "->", 
          RowBox[{
           RowBox[{"SymbSol", "[", "ParamFormFixed", "]"}], "[", 
           RowBox[{"\"\<tB\>\"", "<>", 
            RowBox[{"ToString", "[", "mat", "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"mat", ",", "1", ",", "27"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Data", "=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
        "Jsaved", ",", "ALsaved", ",", "ARsaved", ",", "BLsaved", ",", 
         "BRsaved", ",", "JAAsaved", ",", "JBBsaved", ",", "JABsaved", ",", 
         "JBAsaved", ",", "Charsaved", ",", "tAsaved", ",", "tBsaved"}], 
        "]"}], "/.", "BetterForm"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<Output files\>\"", ",", "\"\<Numerical sol\>\"", ",", 
          RowBox[{"\"\<ParamForm\>\"", "<>", 
           RowBox[{"ToString", "[", "ParamFormFixed", "]"}], "<>", 
           "\"\<Case\>\"", "<>", 
           RowBox[{"ToString", "[", "solution", "]"}], "<>", 
           "\"\<.wl\>\""}]}], "}"}], "]"}], ",", "Data"}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"solution", ",", "1", ",", 
      RowBox[{"Length", "[", "NumSolMor", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9898902877583046`*^9, 3.989890327620804*^9}, {
   3.989890433507065*^9, 3.989890446363844*^9}, {3.989890529669599*^9, 
   3.989890569222077*^9}, {3.989891298653548*^9, 3.989891323535068*^9}, {
   3.989891376844631*^9, 3.989891460597527*^9}, {3.989891528696615*^9, 
   3.989891557240965*^9}, {3.989891613409374*^9, 3.989891618660063*^9}, {
   3.9898916571754856`*^9, 3.989891725562203*^9}, {3.989891842802738*^9, 
   3.989891876352942*^9}, {3.9898919237035427`*^9, 3.9898920129110203`*^9}, {
   3.989892057516949*^9, 3.9898920617881985`*^9}, {3.989894889601359*^9, 
   3.9898949046540966`*^9}, {3.989895061278263*^9, 3.989895128967718*^9}, {
   3.989904749694734*^9, 3.989904771604372*^9}, {3.989904808877142*^9, 
   3.989904820023784*^9}, {3.989904854162949*^9, 3.989904947119723*^9}, {
   3.989981829924244*^9, 3.989981844024832*^9}, {3.989984101582768*^9, 
   3.989984109809166*^9}, {3.9899841743988934`*^9, 3.989984186130108*^9}, {
   3.989984240730812*^9, 3.989984256544163*^9}, {3.9899844901028175`*^9, 
   3.98998449740916*^9}, {3.9899845430004616`*^9, 3.9899846207583714`*^9}, {
   3.989984780614472*^9, 3.989984790542479*^9}, {3.989985657320139*^9, 
   3.9899861790810184`*^9}, {3.989986217393919*^9, 3.989986257273115*^9}, {
   3.989986297826357*^9, 3.989986328762409*^9}, {3.989986455452249*^9, 
   3.989986468526274*^9}, {3.989986545772099*^9, 3.98998664655134*^9}, {
   3.989986684108711*^9, 3.989986857370171*^9}, {3.989986896649849*^9, 
   3.989986945546475*^9}, {3.989990769681839*^9, 3.989990779474587*^9}, {
   3.990001882392546*^9, 3.990001948262978*^9}, {3.99000667455476*^9, 
   3.990006676296362*^9}, {3.990012826362287*^9, 3.990012829416143*^9}, {
   3.9900607270118904`*^9, 3.990060766721255*^9}, {3.991099533504261*^9, 
   3.991099554403784*^9}, {3.991102094846786*^9, 3.991102098296034*^9}, {
   3.991102210928219*^9, 3.9911022135202103`*^9}, {3.991389773703129*^9, 
   3.991389774341858*^9}, 3.9913898134943504`*^9, {3.991389855693308*^9, 
   3.99139005886672*^9}, {3.991390099968143*^9, 3.991390101456684*^9}, {
   3.991390223922247*^9, 3.991390247152933*^9}, {3.991390615078987*^9, 
   3.991390630390997*^9}, {3.992602695114444*^9, 3.992602710203291*^9}, {
   3.995537801831438*^9, 3.9955378195783234`*^9}, {3.995537854857153*^9, 
   3.995537959020447*^9}, {3.995537994315267*^9, 3.995538055646963*^9}, {
   3.9955380982649536`*^9, 3.995538217966519*^9}, {3.995538754067415*^9, 
   3.995538757509495*^9}, {3.996636681835499*^9, 3.996636699546987*^9}, {
   3.996636790809025*^9, 3.9966367916152687`*^9}, {3.996800819366966*^9, 
   3.996800961830774*^9}, {3.99680102853418*^9, 3.996801039682693*^9}, {
   3.9968011113526764`*^9, 3.996801118783834*^9}, 3.99811548553663*^9, {
   3.999050163141854*^9, 3.99905030342996*^9}, {3.999154931505268*^9, 
   3.999154940267582*^9}, {3.999155146754364*^9, 3.9991551683541713`*^9}, {
   3.999157282763033*^9, 3.9991572853691177`*^9}, {3.999157438283298*^9, 
   3.999157438444126*^9}, {3.9991582608847923`*^9, 3.9991583123438168`*^9}, {
   3.9991584267373257`*^9, 3.999158429915939*^9}, {3.99915849382518*^9, 
   3.999158502801316*^9}, {3.999565631583063*^9, 3.999565636052561*^9}, {
   4.000016164607898*^9, 4.000016223233837*^9}, 4.000016649005958*^9, 
   4.000018381686476*^9, 4.0000187701887045`*^9, {4.000055580890341*^9, 
   4.000055593046677*^9}, 4.00005609596744*^9, 4.000114446299689*^9, {
   4.000195643583721*^9, 4.00019569175748*^9}, {4.000195933265526*^9, 
   4.0001959679587502`*^9}},
 CellLabel->
  "In[657]:=",ExpressionUUID->"c812645d-db1f-b54d-a3a9-bcec25f1068c"],

Cell[CellGroupData[{

Cell["Complete solution", "Subsubsection",
 CellChangeTimes->{{3.998114332365591*^9, 
  3.998114334611563*^9}},ExpressionUUID->"b7740144-2fc7-0a44-9b17-\
816f77caefb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "import", " ", "one", " ", "of", " ", "the", " ", "saved", " ", 
    "solutions", " ", "and", " ", "display", " ", "all", " ", "its", " ", 
    "matrices"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DisplayRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "/", "9"}], ")"}]}], "->", "k"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"4", "/", "9"}], ")"}]}], "->", "  ", 
        RowBox[{"k", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"2", "/", "3"}], ")"}]}], "->", "\"\<w\>\""}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"8", "/", "9"}], ")"}]}], "->", 
        RowBox[{"k", " ", "\"\<w\>\""}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "9"}], ")"}]}]}], "->", 
        RowBox[{
         RowBox[{"k", "^", "2"}], " ", "\"\<w\>\""}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "3"}], ")"}]}]}], "->", 
        RowBox[{"\"\<w\>\"", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "9"}], ")"}]}]}], "->", 
        RowBox[{"k", " ", 
         RowBox[{"\"\<w\>\"", "^", "2"}]}]}], " ", ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "9"}], ")"}]}]}], "->", 
        RowBox[{
         RowBox[{"k", "^", "2"}], " ", 
         RowBox[{"\"\<w\>\"", "^", "2"}]}]}], ",", 
       RowBox[{"w", "->", "\"\<w\>\""}], ",", 
       RowBox[{
        RowBox[{"w", "^", "2"}], "->", 
        RowBox[{"\"\<w\>\"", "^", "2"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParamFixed", "=", "1"}], ";", 
    RowBox[{"CaseFixed", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Num", "[", 
      RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "=", 
     RowBox[{"Import", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Output files\>\"",
          ",", "\"\<Numerical sol\>\"", ",", 
         RowBox[{"\"\<ParamForm\>\"", "<>", 
          RowBox[{"ToString", "[", "ParamFixed", "]"}], "<>", "\"\<Case\>\"", 
          "<>", 
          RowBox[{"ToString", "[", "CaseFixed", "]"}], "<>", 
          "\"\<.wl\>\""}]}], "}"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<These are the solutions associated with the parametric form \>\"", 
     ",", 
     RowBox[{"Style", "[", 
      RowBox[{"ParamFixed", ",", "Bold", ",", "Red"}], "]"}], ",", 
     "\"\< and case \>\"", ",", 
     RowBox[{"Style", "[", 
      RowBox[{"CaseFixed", ",", "Bold", ",", "Red"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<Automorphisms\>\"", ",", "Bold"}], "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<chi[\>\"", ",", "aut", ",", "\"\<]=\>\"", ",", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Num", "[", 
            RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", 
           RowBox[{"\"\<Aut1d\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Quotient", "[", 
                RowBox[{
                 RowBox[{"aut", "-", "1"}], ",", "3"}], "]"}], "+", "1"}], 
              ")"}], "]"}]}], "]"}], "/.", "DisplayRule"}], "}"}], "]"}], ",",
        "\[IndentingNewLine]", "\t\t", "\"\<,   tauA[\>\"", ",", "aut", ",", 
       "\"\<]=\>\"", ",", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Num", "[", 
           RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", 
          RowBox[{"\"\<tA\>\"", "<>", 
           RowBox[{"ToString", "[", "aut", "]"}]}], "]"}], "/.", 
         "DisplayRule"}], "]"}], ",", "\[IndentingNewLine]", "\t\t", 
       "\"\<,   tauB[\>\"", ",", "aut", ",", "\"\<]=\>\"", ",", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Num", "[", 
           RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", 
          RowBox[{"\"\<tB\>\"", "<>", 
           RowBox[{"ToString", "[", "aut", "]"}]}], "]"}], "/.", 
         "DisplayRule"}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"aut", ",", "1", ",", "27"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<Morphisms\>\"", ",", "Bold"}], "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<AL[\>\"", ",", "obj1d", ",", "\"\<]=\>\"", ",", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Num", "[", 
           RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", 
          RowBox[{"\"\<AL\>\"", "<>", 
           RowBox[{"ToString", "[", "obj1d", "]"}]}], "]"}], "/.", 
         "DisplayRule"}], "]"}], ",", "\[IndentingNewLine]", "\t\t", 
       "\"\<,   BL[\>\"", ",", "obj1d", ",", "\"\<]=\>\"", ",", 
       RowBox[{"MatrixForm", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Num", "[", 
           RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", 
          RowBox[{"\"\<BL\>\"", "<>", 
           RowBox[{"ToString", "[", "obj1d", "]"}]}], "]"}], "/.", 
         "DisplayRule"}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\< JAA=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Num", "[", 
         RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", "\"\<JAA\>\"", 
        "]"}], "/.", "DisplayRule"}], "]"}], ",", "\[IndentingNewLine]", 
     "\t\t", "\"\<,   JBB=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Num", "[", 
         RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", "\"\<JBB\>\"", 
        "]"}], "/.", "DisplayRule"}], "]"}], ",", "\[IndentingNewLine]", 
     "\t\t", "\"\<,   JAB=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Num", "[", 
         RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", "\"\<JAB\>\"", 
        "]"}], "/.", "DisplayRule"}], "]"}], ",", "\[IndentingNewLine]", 
     "\t", "\"\<,   JBA=\>\"", ",", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Num", "[", 
         RowBox[{"ParamFixed", ",", "CaseFixed"}], "]"}], "[", "\"\<JBA\>\"", 
        "]"}], "/.", "DisplayRule"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9981143381564655`*^9, 3.998114752067827*^9}, {
   3.998114799779637*^9, 3.998114931656103*^9}, {3.998114978982472*^9, 
   3.998115048457298*^9}, {3.9981150911811447`*^9, 3.9981151962510223`*^9}, {
   3.998115500969157*^9, 3.9981155314428196`*^9}, {3.9981161199066677`*^9, 
   3.9981161199789925`*^9}, {3.99811622607218*^9, 3.9981162261442947`*^9}, {
   3.998116798548455*^9, 3.998116798571312*^9}, {3.998368431756969*^9, 
   3.998368613137352*^9}, {3.99836868583876*^9, 3.998368733483194*^9}, {
   3.998368991564445*^9, 3.998369018150574*^9}, {3.9983692390834923`*^9, 
   3.998369241771124*^9}, {3.998384445364573*^9, 3.998384502398279*^9}, {
   3.998386545256678*^9, 3.998386547121954*^9}, {3.999155080989748*^9, 
   3.999155092912359*^9}, {3.9991551772859535`*^9, 3.999155187367449*^9}, {
   3.999157256812971*^9, 3.9991572661058464`*^9}, {3.999158230791721*^9, 
   3.9991582343627987`*^9}, 3.999158267927132*^9, {3.999158453358803*^9, 
   3.9991584856483107`*^9}, {3.9992245229049015`*^9, 
   3.9992245371883736`*^9}, {3.999224662239881*^9, 3.9992246636499653`*^9}, {
   3.999257485305702*^9, 3.999257485460138*^9}, {3.999261898224119*^9, 
   3.9992619009590993`*^9}, {3.99930659458943*^9, 3.999306749469759*^9}, {
   3.999306789894436*^9, 3.999306899958727*^9}, {3.9993368348109894`*^9, 
   3.999336961907561*^9}, {3.999336996137745*^9, 3.999336996189102*^9}, {
   3.9993389175338173`*^9, 3.9993389176064434`*^9}, {3.999340590348768*^9, 
   3.999340590390888*^9}, {3.999481923089466*^9, 3.999481925294309*^9}, {
   3.9994827698970966`*^9, 3.99948277189777*^9}, {3.9995709155428047`*^9, 
   3.9995709254103146`*^9}, {3.9995709610258408`*^9, 
   3.9995709626730003`*^9}, {3.999584707929674*^9, 3.9995847104884396`*^9}, {
   3.999651589841177*^9, 3.999651591390663*^9}, {4.0000156619685345`*^9, 
   4.000015798409704*^9}, 4.00001638501329*^9, {4.000016423503056*^9, 
   4.0000164821292953`*^9}, {4.000016669784052*^9, 4.0000166748786087`*^9}, {
   4.0000167070455685`*^9, 4.000016707451744*^9}, {4.000018767120863*^9, 
   4.0000188046449223`*^9}, {4.000055547530514*^9, 4.000055548188663*^9}, {
   4.000055782687729*^9, 4.000055782705492*^9}, {4.0001144643488445`*^9, 
   4.000114481923809*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"0ebae82d-c423-cd47-8766-42ceb749bd27"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"These are the solutions associated with the parametric form \"\
\>", "\[InvisibleSpace]", 
   StyleBox["1",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]], "\[InvisibleSpace]", "\<\" and case \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["1",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontWeight->Bold,
    FontColor->RGBColor[1, 0, 0]]}],
  SequenceForm["These are the solutions associated with the parametric form ", 
   Style[1, Bold, 
    RGBColor[1, 0, 0]], " and case ", 
   Style[1, Bold, 
    RGBColor[1, 0, 0]]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199126213*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"fb295bc0-98fe-b94b-8844-70f6600e7384"],

Cell[BoxData[
 StyleBox["\<\"Automorphisms\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001991318264`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"072da85f-6361-ba4d-8cea-1ebdab9d4664"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "1", "1", "1", "1", "1", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 1, "]=", 
   MatrixForm[{{1, 1, 1, 1, 1, 1, 1, 1, 1}}], ",   tauA[", 1, "]=", 
   MatrixForm[{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}], ",   tauB[", 1, "]=", 
   MatrixForm[{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001991446*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"46d48b2d-1c20-5145-96ac-d370cab66a9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "1", "1", "1", "1", "1", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"w\"\>", "0", "0"},
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 2, "]=", 
   MatrixForm[{{1, 1, 1, 1, 1, 1, 1, 1, 1}}], ",   tauA[", 2, "]=", 
   MatrixForm[{{"w"^2, 0, 0}, {0, "w"^2, 0}, {0, 0, "w"^2}}], ",   tauB[", 2, 
   "]=", 
   MatrixForm[{{"w", 0, 0}, {0, "w", 0}, {0, 0, "w"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199148838*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"4a617bdd-98b5-2e4d-80d1-c3fa47fe7efe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "1", "1", "1", "1", "1", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"w\"\>", "0", "0"},
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 3, "]=", 
   MatrixForm[{{1, 1, 1, 1, 1, 1, 1, 1, 1}}], ",   tauA[", 3, "]=", 
   MatrixForm[{{"w", 0, 0}, {0, "w", 0}, {0, 0, "w"}}], ",   tauB[", 3, "]=", 
   MatrixForm[{{"w"^2, 0, 0}, {0, "w"^2, 0}, {0, 0, "w"^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199152281*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"cc2c54a8-2234-bc4d-b06e-c12360b96885"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "1"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"1", "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 4, "]=", 
   MatrixForm[{{1, "w", "w"^2, 1, 1, "w", "w"^2, "w"^2, "w"}}], ",   tauA[", 
   4, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, 1}, {1, 0, 0}}], ",   tauB[", 4, "]=", 
   MatrixForm[{{0, 0, 1}, {1, 0, 0}, {0, 1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199154272*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"cbee8d76-5c63-5843-962c-db138acca228"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "\<\"w\"\>"},
       {"\<\"w\"\>", "0", "0"},
       {"0", "\<\"w\"\>", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 5, "]=", 
   MatrixForm[{{1, "w", "w"^2, 1, 1, "w", "w"^2, "w"^2, "w"}}], ",   tauA[", 
   5, "]=", 
   MatrixForm[{{0, "w"^2, 0}, {0, 0, "w"^2}, {"w"^2, 0, 0}}], ",   tauB[", 5, 
   "]=", 
   MatrixForm[{{0, 0, "w"}, {"w", 0, 0}, {0, "w", 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199158966*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"b8dea822-a737-dc45-a9b1-ff8ed655c1fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "\<\"w\"\>"},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 6, "]=", 
   MatrixForm[{{1, "w", "w"^2, 1, 1, "w", "w"^2, "w"^2, "w"}}], ",   tauA[", 
   6, "]=", 
   MatrixForm[{{0, "w", 0}, {0, 0, "w"}, {"w", 0, 0}}], ",   tauB[", 6, "]=", 
   MatrixForm[{{0, 0, "w"^2}, {"w"^2, 0, 0}, {0, "w"^2, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199162485*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"f491228d-611b-a54e-b74b-24ed2259380c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"1", "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "1"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 7, "]=", 
   MatrixForm[{{1, "w"^2, "w", 1, 1, "w"^2, "w", "w", "w"^2}}], ",   tauA[", 
   7, "]=", 
   MatrixForm[{{0, 0, 1}, {1, 0, 0}, {0, 1, 0}}], ",   tauB[", 7, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, 1}, {1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199164692*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"5477b5c7-de63-d349-85c6-1bbb9f45f9f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "\<\"w\"\>"},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 8, "]=", 
   MatrixForm[{{1, "w"^2, "w", 1, 1, "w"^2, "w", "w", "w"^2}}], ",   tauA[", 
   8, "]=", 
   MatrixForm[{{0, 0, "w"^2}, {"w"^2, 0, 0}, {0, "w"^2, 0}}], ",   tauB[", 8, 
   "]=", 
   MatrixForm[{{0, "w", 0}, {0, 0, "w"}, {"w", 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199167671*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"48bb25f7-c1a5-944a-a997-0e65efbb43c0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "\<\"w\"\>"},
       {"\<\"w\"\>", "0", "0"},
       {"0", "\<\"w\"\>", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 9, "]=", 
   MatrixForm[{{1, "w"^2, "w", 1, 1, "w"^2, "w", "w", "w"^2}}], ",   tauA[", 
   9, "]=", 
   MatrixForm[{{0, 0, "w"}, {"w", 0, 0}, {0, "w", 0}}], ",   tauB[", 9, "]=", 
   MatrixForm[{{0, "w"^2, 0}, {0, 0, "w"^2}, {"w"^2, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199170973*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"6cd8f5c4-14cd-7847-9ab9-51caf4ba7bd1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "\<\"w\"\>", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "1"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 10, "]=", 
   MatrixForm[{{1, 1, "w", "w"^2, "w", "w"^2, 1, "w"^2, "w"}}], ",   tauA[", 
   10, "]=", 
   MatrixForm[{{0, 0, 1}, {"w"^2, 0, 0}, {0, "w", 0}}], ",   tauB[", 10, "]=", 
   MatrixForm[{{0, "w", 0}, {0, 0, 1}, {"w"^2, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199175724*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"83401596-1561-f649-9113-cef4f00514df"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "11", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"\<\"w\"\>", "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "11", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "\<\"w\"\>"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 11, "]=", 
   MatrixForm[{{1, 1, "w", "w"^2, "w", "w"^2, 1, "w"^2, "w"}}], ",   tauA[", 
   11, "]=", 
   MatrixForm[{{0, 0, "w"^2}, {"w", 0, 0}, {0, 1, 0}}], ",   tauB[", 11, "]=", 
   MatrixForm[{{0, "w"^2, 0}, {0, 0, "w"}, {1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199177868*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"198ad3a1-da5e-444d-a54f-22e57644aa1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "12", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "\<\"w\"\>"},
       {"1", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "12", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 12, "]=", 
   MatrixForm[{{1, 1, "w", "w"^2, "w", "w"^2, 1, "w"^2, "w"}}], ",   tauA[", 
   12, "]=", 
   MatrixForm[{{0, 0, "w"}, {1, 0, 0}, {0, "w"^2, 0}}], ",   tauB[", 12, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"^2}, {"w", 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001991817646`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"0b493ce4-411c-ef4d-a5cc-8e185c893bb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "13", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "13", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"w\"\>", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 13, "]=", 
   MatrixForm[{{1, "w", 1, "w"^2, "w", 1, "w"^2, "w", "w"^2}}], ",   tauA[", 
   13, "]=", 
   MatrixForm[{{1, 0, 0}, {0, "w"^2, 0}, {0, 0, "w"}}], ",   tauB[", 13, "]=", 
   MatrixForm[{{"w", 0, 0}, {0, 1, 0}, {0, 0, "w"^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001991838264`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"4f3bb675-aa34-2544-91ff-5f47ad63b03f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "14", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "14", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 14, "]=", 
   MatrixForm[{{1, "w", 1, "w"^2, "w", 1, "w"^2, "w", "w"^2}}], ",   tauA[", 
   14, "]=", 
   MatrixForm[{{"w"^2, 0, 0}, {0, "w", 0}, {0, 0, 1}}], ",   tauB[", 14, "]=", 
   MatrixForm[{{"w"^2, 0, 0}, {0, "w", 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001991878967`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"93f99246-affa-7846-850a-d2a62adf480f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "15", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"w\"\>", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "15", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 15, "]=", 
   MatrixForm[{{1, "w", 1, "w"^2, "w", 1, "w"^2, "w", "w"^2}}], ",   tauA[", 
   15, "]=", 
   MatrixForm[{{"w", 0, 0}, {0, 1, 0}, {0, 0, "w"^2}}], ",   tauB[", 15, "]=", 
   MatrixForm[{{1, 0, 0}, {0, "w"^2, 0}, {0, 0, "w"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199191988*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"3ba39f1c-8a30-7d41-8626-77537a61681a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", 
         "2"], "\<\"w\"\>", "\<\"w\"\>", "\<\"w\"\>", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "16", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "16", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "\<\"w\"\>"},
       {"1", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 16, "]=", 
   MatrixForm[{{1, "w"^2, "w"^2, "w"^2, "w", "w", "w", 1, 1}}], ",   tauA[", 
   16, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"^2}, {"w", 0, 0}}], ",   tauB[", 16, "]=", 
   MatrixForm[{{0, 0, "w"}, {1, 0, 0}, {0, "w"^2, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.00020019919475*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"53c6a424-9706-1040-ab8b-80426f1c74a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", 
         "2"], "\<\"w\"\>", "\<\"w\"\>", "\<\"w\"\>", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "17", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "\<\"w\"\>"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "17", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"\<\"w\"\>", "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 17, "]=", 
   MatrixForm[{{1, "w"^2, "w"^2, "w"^2, "w", "w", "w", 1, 1}}], ",   tauA[", 
   17, "]=", 
   MatrixForm[{{0, "w"^2, 0}, {0, 0, "w"}, {1, 0, 0}}], ",   tauB[", 17, "]=", 
   MatrixForm[{{0, 0, "w"^2}, {"w", 0, 0}, {0, 1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001991967506`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"fbac0732-23b8-534b-8220-f99e92fa035c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", 
         "2"], "\<\"w\"\>", "\<\"w\"\>", "\<\"w\"\>", "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "18", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", "1"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "18", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "\<\"w\"\>", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 18, "]=", 
   MatrixForm[{{1, "w"^2, "w"^2, "w"^2, "w", "w", "w", 1, 1}}], ",   tauA[", 
   18, "]=", 
   MatrixForm[{{0, "w", 0}, {0, 0, 1}, {"w"^2, 0, 0}}], ",   tauB[", 18, "]=", 
   MatrixForm[{{0, 0, 1}, {"w"^2, 0, 0}, {0, "w", 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199199953*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"d88887b9-839e-944b-bc53-0a510e89dfc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "19", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "\<\"w\"\>"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "19", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"1", "0", "0"},
       {"0", "\<\"w\"\>", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 19, "]=", 
   MatrixForm[{{1, 1, "w"^2, "w", "w"^2, "w", 1, "w", "w"^2}}], ",   tauA[", 
   19, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"}, {"w"^2, 0, 0}}], ",   tauB[", 19, "]=", 
   MatrixForm[{{0, 0, "w"^2}, {1, 0, 0}, {0, "w", 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992032795`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"0093a2d8-6fc6-2248-9168-2ba217d6d25e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "20", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "1"},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "20", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"\<\"w\"\>", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 20, "]=", 
   MatrixForm[{{1, 1, "w"^2, "w", "w"^2, "w", 1, "w", "w"^2}}], ",   tauA[", 
   20, "]=", 
   MatrixForm[{{0, "w"^2, 0}, {0, 0, 1}, {"w", 0, 0}}], ",   tauB[", 20, "]=", 
   MatrixForm[{{0, 0, 1}, {"w", 0, 0}, {0, "w"^2, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199205717*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"78798c3c-9e84-9e4a-a695-7b640a3fd263"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "1", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>", "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "21", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "21", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "\<\"w\"\>"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 21, "]=", 
   MatrixForm[{{1, 1, "w"^2, "w", "w"^2, "w", 1, "w", "w"^2}}], ",   tauA[", 
   21, "]=", 
   MatrixForm[{{0, "w", 0}, {0, 0, "w"^2}, {1, 0, 0}}], ",   tauB[", 21, "]=", 
   MatrixForm[{{0, 0, "w"}, {"w"^2, 0, 0}, {0, 1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199209234*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"dcd0b6de-ceae-7f4e-b28d-d44068f9e8e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", "\<\"w\"\>", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "22", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"\<\"w\"\>", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "22", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "1"},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 22, "]=", 
   MatrixForm[{{1, "w", "w", "w", "w"^2, "w"^2, "w"^2, 1, 1}}], ",   tauA[", 
   22, "]=", 
   MatrixForm[{{0, 0, 1}, {"w", 0, 0}, {0, "w"^2, 0}}], ",   tauB[", 22, "]=", 
   MatrixForm[{{0, "w"^2, 0}, {0, 0, 1}, {"w", 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992134857`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"e5c6adae-f5df-6145-b6e2-e4eff1c30dc3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "23", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", "\<\"w\"\>", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "23", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"1", "0", "0"},
       {"0", "\<\"w\"\>", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "23", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "\<\"w\"\>"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 23, "]=", 
   MatrixForm[{{1, "w", "w", "w", "w"^2, "w"^2, "w"^2, 1, 1}}], ",   tauA[", 
   23, "]=", 
   MatrixForm[{{0, 0, "w"^2}, {1, 0, 0}, {0, "w", 0}}], ",   tauB[", 23, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"}, {"w"^2, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992174835`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"917b5a74-ee84-8a48-b3ef-cd144e6a0373"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "\<\"w\"\>", "\<\"w\"\>", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "24", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "\<\"w\"\>"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "24", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 24, "]=", 
   MatrixForm[{{1, "w", "w", "w", "w"^2, "w"^2, "w"^2, 1, 1}}], ",   tauA[", 
   24, "]=", 
   MatrixForm[{{0, 0, "w"}, {"w"^2, 0, 0}, {0, 1, 0}}], ",   tauB[", 24, "]=", 
   MatrixForm[{{0, "w", 0}, {0, 0, "w"^2}, {1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199222252*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"41372e4b-2fff-884f-8083-fd8308d45725"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "25", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "25", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "25", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 25, "]=", 
   MatrixForm[{{1, "w"^2, 1, "w", "w"^2, 1, "w", "w"^2, "w"}}], ",   tauA[", 
   25, "]=", 
   MatrixForm[{{1, 0, 0}, {0, "w", 0}, {0, 0, "w"^2}}], ",   tauB[", 25, "]=", 
   MatrixForm[{{"w"^2, 0, 0}, {0, 1, 0}, {0, 0, "w"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992254333`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"3c7c666c-28dc-114d-91b7-acc088ce24e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "26", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "26", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 26, "]=", 
   MatrixForm[{{1, "w"^2, 1, "w", "w"^2, 1, "w", "w"^2, "w"}}], ",   tauA[", 
   26, "]=", 
   MatrixForm[{{"w"^2, 0, 0}, {0, 1, 0}, {0, 0, "w"}}], ",   tauB[", 26, "]=", 
   MatrixForm[{{1, 0, 0}, {0, "w", 0}, {0, 0, "w"^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199228958*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"743b18ab-ed96-8145-8ed6-05e2f1a3dc46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"chi[\"\>", "\[InvisibleSpace]", "27", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "1", "\<\"w\"\>", 
        SuperscriptBox["\<\"w\"\>", "2"], "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauA[\"\>", 
   "\[InvisibleSpace]", "27", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"w\"\>", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   tauB[\"\>", 
   "\[InvisibleSpace]", "27", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"w\"\>", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["chi[", 27, "]=", 
   MatrixForm[{{1, "w"^2, 1, "w", "w"^2, 1, "w", "w"^2, "w"}}], ",   tauA[", 
   27, "]=", 
   MatrixForm[{{"w", 0, 0}, {0, "w"^2, 0}, {0, 0, 1}}], ",   tauB[", 27, "]=", 
   MatrixForm[{{"w", 0, 0}, {0, "w"^2, 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992317543`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"68ff43bb-6e7b-a14c-b460-f980b34afc43"],

Cell[BoxData[
 StyleBox["\<\"Morphisms\"\>",
  StripOnInput->False,
  FontWeight->Bold]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992327614`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"3083e1f6-9533-2b4d-a349-58b8a5420f93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 1, "]=", 
   MatrixForm[{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}], ",   BL[", 1, "]=", 
   MatrixForm[{{1, 0, 0}, {0, 1, 0}, {0, 0, 1}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199236351*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"8db0d0cc-d3d5-f248-b40c-8444ca1d2655"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "\<\"w\"\>"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 2, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"}, {"w"^2, 0, 0}}], ",   BL[", 2, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"^2}, {"w", 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199240242*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"e5c87b1e-e0a0-4441-b0e6-8005b9cc6415"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "1", "0"},
       {"0", "0", "\<\"w\"\>"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 3, "]=", 
   MatrixForm[{{1, 0, 0}, {0, "w"^2, 0}, {0, 0, "w"}}], ",   BL[", 3, "]=", 
   MatrixForm[{{"w"^2, 0, 0}, {0, 1, 0}, {0, 0, "w"}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199243368*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"1ec202e9-f4b4-c743-bca6-f119a2f5a0e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"1", "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "4", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"1", "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 4, "]=", 
   MatrixForm[{{0, 0, 1}, {1, 0, 0}, {0, 1, 0}}], ",   BL[", 4, "]=", 
   MatrixForm[{{0, 0, 1}, {1, 0, 0}, {0, 1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199246603*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"f4dab554-9975-f94a-83e9-1af6b4654b3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "1"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "5", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "1"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 5, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, 1}, {1, 0, 0}}], ",   BL[", 5, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, 1}, {1, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992499447`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"d0932cf7-5146-de46-86fc-b8e130a76269"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0"},
       {"0", "\<\"w\"\>", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "6", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\<\"w\"\>", "0", "0"},
       {"0", "1", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 6, "]=", 
   MatrixForm[{{1, 0, 0}, {0, "w", 0}, {0, 0, "w"^2}}], ",   BL[", 6, "]=", 
   MatrixForm[{{"w", 0, 0}, {0, 1, 0}, {0, 0, "w"^2}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992523785`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"897b508d-a1a4-b347-90c4-325f764f8b95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "\<\"w\"\>", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "7", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "\<\"w\"\>"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 7, "]=", 
   MatrixForm[{{0, 0, 1}, {"w"^2, 0, 0}, {0, "w", 0}}], ",   BL[", 7, "]=", 
   MatrixForm[{{0, 0, "w"}, {"w"^2, 0, 0}, {0, 1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992543716`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"27d85142-dcb7-4649-89fc-076dd75a4299"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"\<\"w\"\>", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "8", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0"},
       {"0", "0", "\<\"w\"\>"},
       {
        SuperscriptBox["\<\"w\"\>", "2"], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 8, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"^2}, {"w", 0, 0}}], ",   BL[", 8, "]=", 
   MatrixForm[{{0, 1, 0}, {0, 0, "w"}, {"w"^2, 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992570324`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"5235024c-20a5-8c49-b007-b6ced72fea38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"AL[\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1"},
       {"\<\"w\"\>", "0", "0"},
       {"0", 
        SuperscriptBox["\<\"w\"\>", "2"], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   BL[\"\>", 
   "\[InvisibleSpace]", "9", "\[InvisibleSpace]", "\<\"]=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        SuperscriptBox["\<\"w\"\>", "2"]},
       {"\<\"w\"\>", "0", "0"},
       {"0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["AL[", 9, "]=", 
   MatrixForm[{{0, 0, 1}, {"w", 0, 0}, {0, "w"^2, 0}}], ",   BL[", 9, "]=", 
   MatrixForm[{{0, 0, "w"^2}, {"w", 0, 0}, {0, 1, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.0002001992601395`*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"7de19efe-9bcb-d34f-baa3-af8f25c99f8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\" JAA=\"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   JBB=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   JAB=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["3"]]},
       {
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0"},
       {"0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], "\[InvisibleSpace]", "\<\",   JBA=\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["3"]]},
       {
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0"},
       {"0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]]},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0"},
       {"0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]]},
       {"0", "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0"},
       {
        FractionBox["1", 
         SqrtBox["3"]], "0", "0", "0", "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0"},
       {"0", "0", 
        FractionBox["\<\"w\"\>", 
         SqrtBox["3"]], "0", 
        FractionBox[
         SuperscriptBox["\<\"w\"\>", "2"], 
         SqrtBox["3"]], "0", 
        FractionBox["1", 
         SqrtBox["3"]], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[" JAA=", 
   MatrixForm[{{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 
    0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0,
     0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}}], ",   JBB=", 
   MatrixForm[{{0, 0, 1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 1, 0}, {0, 
    0, 0, 1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0, 0, 0}, {1, 0, 0, 0, 0, 0, 
    0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1}, {0, 0, 0, 0, 0, 0, 1, 0, 0}, {0, 0,
     0, 0, 0, 1, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0}}], ",   JAB=", 
   MatrixForm[{{
     0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2], 0, 0, 0, 0, 3^
      Rational[-1, 2]}, {
     3^Rational[-1, 2], 0, 0, 0, 0, 3^Rational[-1, 2] "w"^2, 0, 
      3^Rational[-1, 2] "w", 0}, {
     0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2] "w", 0, 0, 0, 0, 
      3^Rational[-1, 2] "w"^2}, {
     0, 0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2], 0, 
      0}, {3^Rational[-1, 2], 0, 0, 0, 0, 3^Rational[-1, 2], 0, 3^
      Rational[-1, 2], 0}, {
     0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2] "w"^2, 0, 0, 0, 0, 
      3^Rational[-1, 2] "w"}, {
     0, 0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2] "w", 0, 3^Rational[-1, 2] 
      "w"^2, 0, 0}, {
     3^Rational[-1, 2], 0, 0, 0, 0, 3^Rational[-1, 2] "w", 0, 
      3^Rational[-1, 2] "w"^2, 0}, {
     0, 0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2] "w"^2, 0, 
      3^Rational[-1, 2] "w", 0, 0}}], ",   JBA=", 
   MatrixForm[{{
     0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2], 0, 0, 0, 0, 3^
      Rational[-1, 2]}, {
     3^Rational[-1, 2], 0, 0, 0, 0, 3^Rational[-1, 2] "w", 0, 
      3^Rational[-1, 2] "w"^2, 0}, {
     0, 3^Rational[-1, 2] "w", 0, 3^Rational[-1, 2], 0, 0, 0, 0, 
      3^Rational[-1, 2] "w"^2}, {
     0, 0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2], 0, 3^Rational[-1, 2], 0, 
      0}, {3^Rational[-1, 2], 0, 0, 0, 0, 3^Rational[-1, 2], 0, 3^
      Rational[-1, 2], 0}, {
     0, 3^Rational[-1, 2] "w"^2, 0, 3^Rational[-1, 2], 0, 0, 0, 0, 
      3^Rational[-1, 2] "w"}, {
     0, 0, 3^Rational[-1, 2] "w"^2, 0, 3^Rational[-1, 2] "w", 0, 3^
      Rational[-1, 2], 0, 0}, {
     3^Rational[-1, 2], 0, 0, 0, 0, 3^Rational[-1, 2] "w"^2, 0, 
      3^Rational[-1, 2] "w", 0}, {
     0, 0, 3^Rational[-1, 2] "w", 0, 3^Rational[-1, 2] "w"^2, 0, 3^
      Rational[-1, 2], 0, 0}}]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.998114879113785*^9, 3.998114920090275*^9}, 
   3.998114985021822*^9, {3.998115026472622*^9, 3.998115049244684*^9}, {
   3.998115094626705*^9, 3.998115131685028*^9}, {3.998115178426916*^9, 
   3.998115197633316*^9}, 3.998115458486328*^9, {3.99811549034799*^9, 
   3.998115532997154*^9}, {3.998116109744787*^9, 3.9981161215273495`*^9}, 
   3.9981162269348755`*^9, 3.99811689284566*^9, 3.998368692378122*^9, 
   3.9983687386433353`*^9, {3.998369003737461*^9, 3.998369018899277*^9}, 
   3.9983692445243053`*^9, 3.998384503301447*^9, 3.99838622825301*^9, 
   3.998386548249598*^9, 3.9983867795351887`*^9, 3.998969471132183*^9, 
   3.999158190780206*^9, 3.999158235499826*^9, {3.999158268853359*^9, 
   3.9991583165153847`*^9}, 3.999158393998392*^9, {3.999158434798073*^9, 
   3.999158506901951*^9}, 3.999158562171326*^9, 3.99915863690489*^9, 
   3.999158711280468*^9, 3.999220473761783*^9, 3.99922428162142*^9, {
   3.9992245237570667`*^9, 3.999224537906494*^9}, 3.999224664495689*^9, 
   3.999232205917378*^9, 3.999255251884882*^9, 3.999255311221632*^9, 
   3.999257490109467*^9, 3.999261903258543*^9, 3.999304952960852*^9, 
   3.999306751003355*^9, {3.999306828982569*^9, 3.999306846929127*^9}, {
   3.9993068952344837`*^9, 3.9993069006055794`*^9}, 3.999310000250614*^9, 
   3.9993369971235237`*^9, 3.999338919820288*^9, 3.999340592559042*^9, 
   3.999481926987562*^9, 3.9994827728475285`*^9, 3.999570966120756*^9, 
   3.999584711979105*^9, 3.999651592361367*^9, 3.999850801802564*^9, 
   4.000114250163288*^9, {4.0001144740305943`*^9, 4.000114483908014*^9}, 
   4.000114645952303*^9, 4.0001157666501045`*^9, 4.00011663638114*^9, 
   4.000120096867037*^9, 4.000120235824083*^9, 4.00012032971003*^9, 
   4.0001204608188515`*^9, 4.000120564966093*^9, 4.000120704130383*^9, 
   4.000120850729128*^9, 4.000120973401568*^9, 4.0001211607761097`*^9, 
   4.000121344824301*^9, 4.000121624962623*^9, 4.000121809904388*^9, 
   4.000121930469837*^9, 4.000122051539228*^9, 4.000190270098463*^9, 
   4.000190557088257*^9, 4.000190776386355*^9, 4.00019095128626*^9, 
   4.000191060796873*^9, 4.000191323474443*^9, 4.000191498670713*^9, 
   4.000191684919613*^9, 4.000191852541172*^9, 4.0001920143041973`*^9, 
   4.000192156542316*^9, 4.0001922698546925`*^9, 4.000192366543079*^9, 
   4.0001924666321554`*^9, 4.000192582179079*^9, 4.000192715088972*^9, 
   4.000192844949436*^9, 4.000192980542277*^9, 4.000193147010161*^9, 
   4.000193285796364*^9, 4.000193438573313*^9, 4.0001936194667664`*^9, 
   4.0001937543461723`*^9, 4.000195317578537*^9, 4.000195470972868*^9, 
   4.000195858384517*^9, 4.000196119189961*^9, 4.000197601617985*^9, 
   4.0001978221071415`*^9, 4.0001979805068455`*^9, 4.0001981738637123`*^9, 
   4.000198319468855*^9, 4.000198502668663*^9, 4.000198607203459*^9, 
   4.000198720351959*^9, 4.000198825790592*^9, 4.0001989284777794`*^9, 
   4.0001990826892986`*^9, 4.0001992274329453`*^9, 4.000199382344427*^9, 
   4.0001995566809845`*^9, 4.0001997137037106`*^9, 4.0001998737085896`*^9, 
   4.0002000364474316`*^9, 4.000200199267376*^9},
 CellLabel->
  "During evaluation of \
In[658]:=",ExpressionUUID->"a625b1af-68a3-dc4d-a477-9884bdae7b5b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152, 579.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
CellContext->Notebook,
Magnification:>0.75 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> 
  "14.0 for Microsoft Windows (64-bit) (December 12, 2023)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"4120acdb-2b7c-f34c-9f3a-6f34f1eaeb9f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 218, 4, 50, "Section",ExpressionUUID->"f71a0b5e-e8d2-0147-b73b-5afe552ed3b8"],
Cell[801, 28, 17317, 262, 122, "Input",ExpressionUUID->"d42858b6-d8b0-8b40-8e59-91316bd90ffd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18155, 295, 449, 7, 50, "Section",ExpressionUUID->"d23b7eaf-c39a-ce40-89b6-c774b3911559"],
Cell[18607, 304, 14315, 211, 93, "Input",ExpressionUUID->"594a1bf0-6cdf-314f-8708-604d3a587327"],
Cell[CellGroupData[{
Cell[32947, 519, 279, 4, 34, "Subsubsection",ExpressionUUID->"6ce45dbb-dd61-b64d-99b9-73e31d7b186a"],
Cell[33229, 525, 15676, 224, 64, "Input",ExpressionUUID->"b7f69513-8a8b-7d46-8d01-e9c6c7f4f722"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48942, 754, 269, 4, 34, "Subsubsection",ExpressionUUID->"f1c38393-88f0-884c-8ada-ac90fe4a30bc"],
Cell[49214, 760, 16484, 245, 107, "Input",ExpressionUUID->"0b324157-eba4-9f48-93b3-8cbe351d9a90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65735, 1010, 333, 5, 34, "Subsubsection",ExpressionUUID->"970e7926-32b3-a648-858d-55f5076f3206"],
Cell[66071, 1017, 18939, 313, 136, "Input",ExpressionUUID->"6cae275b-a9e1-cc4d-be85-e8e1344d171c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85047, 1335, 197, 3, 34, "Subsubsection",ExpressionUUID->"77dab8cf-6e6b-0745-9fa2-fbef4e5e446a"],
Cell[85247, 1340, 2287, 59, 64, "Input",ExpressionUUID->"cff0965f-33b3-de44-a5c6-244acc43920f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87583, 1405, 270, 4, 50, "Section",ExpressionUUID->"ad8c8136-b0d9-0f40-9e38-85cdd310d22c"],
Cell[87856, 1411, 6757, 149, 279, "Input",ExpressionUUID->"51954b9f-5b8a-0347-91b9-b1fa21aa0a20"],
Cell[94616, 1562, 6404, 126, 79, "Input",ExpressionUUID->"a6c12ff5-0bcb-ed49-a4b8-8cad0715201f"],
Cell[CellGroupData[{
Cell[101045, 1692, 4269, 81, 64, "Input",ExpressionUUID->"f1082a80-e624-4245-aa4e-b7b644e6b764"],
Cell[105317, 1775, 2551, 51, 18, "Print",ExpressionUUID->"ea388477-4bb0-f743-bc1e-44871c9a7785"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107905, 1831, 9872, 234, 207, "Input",ExpressionUUID->"94ada8c3-c6e6-b440-a33b-d296daacfe02"],
Cell[CellGroupData[{
Cell[117802, 2069, 779, 18, 18, "Print",ExpressionUUID->"6ed75c37-40b1-7546-aefb-a1b732cfe6b9"],
Cell[118584, 2089, 779, 18, 18, "Print",ExpressionUUID->"a8ff6113-338a-d84d-aa98-0d97a7bc5688"],
Cell[119366, 2109, 779, 18, 18, "Print",ExpressionUUID->"89cc9c63-23dd-da4e-9432-adf86ab57112"]
}, Open  ]]
}, Open  ]],
Cell[120172, 2131, 12469, 270, 279, "Input",ExpressionUUID->"c812645d-db1f-b54d-a3a9-bcec25f1068c"],
Cell[CellGroupData[{
Cell[132666, 2405, 168, 3, 34, "Subsubsection",ExpressionUUID->"b7740144-2fc7-0a44-9b17-816f77caefb0"],
Cell[CellGroupData[{
Cell[132859, 2412, 10116, 243, 321, "Input",ExpressionUUID->"0ebae82d-c423-cd47-8766-42ceb749bd27"],
Cell[CellGroupData[{
Cell[143000, 2659, 4084, 72, 18, "Print",ExpressionUUID->"fb295bc0-98fe-b94b-8844-70f6600e7384"],
Cell[147087, 2733, 3270, 49, 18, "Print",ExpressionUUID->"072da85f-6361-ba4d-8cea-1ebdab9d4664"],
Cell[150360, 2784, 5382, 104, 39, "Print",ExpressionUUID->"46d48b2d-1c20-5145-96ac-d370cab66a9d"],
Cell[155745, 2890, 5544, 108, 44, "Print",ExpressionUUID->"4a617bdd-98b5-2e4d-80d1-c3fa47fe7efe"],
Cell[161292, 3000, 5540, 107, 44, "Print",ExpressionUUID->"cc2c54a8-2234-bc4d-b06e-c12360b96885"],
Cell[166835, 3109, 5544, 108, 39, "Print",ExpressionUUID->"cbee8d76-5c63-5843-962c-db138acca228"],
Cell[172382, 3219, 5704, 112, 44, "Print",ExpressionUUID->"b8dea822-a737-dc45-a9b1-ff8ed655c1fc"],
Cell[178089, 3333, 5700, 111, 44, "Print",ExpressionUUID->"f491228d-611b-a54e-b74b-24ed2259380c"],
Cell[183792, 3446, 5544, 108, 39, "Print",ExpressionUUID->"5477b5c7-de63-d349-85c6-1bbb9f45f9f7"],
Cell[189339, 3556, 5704, 112, 44, "Print",ExpressionUUID->"48bb25f7-c1a5-944a-a997-0e65efbb43c0"],
Cell[195046, 3670, 5700, 111, 44, "Print",ExpressionUUID->"6cd8f5c4-14cd-7847-9ab9-51caf4ba7bd1"],
Cell[200749, 3783, 5654, 110, 41, "Print",ExpressionUUID->"83401596-1561-f649-9113-cef4f00514df"],
Cell[206406, 3895, 5654, 110, 41, "Print",ExpressionUUID->"198ad3a1-da5e-444d-a54f-22e57644aa1a"],
Cell[212063, 4007, 5656, 110, 41, "Print",ExpressionUUID->"0b493ce4-411c-ef4d-a5cc-8e185c893bb1"],
Cell[217722, 4119, 5656, 110, 41, "Print",ExpressionUUID->"4f3bb675-aa34-2544-91ff-5f47ad63b03f"],
Cell[223381, 4231, 5656, 110, 41, "Print",ExpressionUUID->"93f99246-affa-7846-850a-d2a62adf480f"],
Cell[229040, 4343, 5654, 110, 41, "Print",ExpressionUUID->"3ba39f1c-8a30-7d41-8626-77537a61681a"],
Cell[234697, 4455, 5663, 111, 41, "Print",ExpressionUUID->"53c6a424-9706-1040-ab8b-80426f1c74a5"],
Cell[240363, 4568, 5666, 111, 41, "Print",ExpressionUUID->"fbac0732-23b8-534b-8220-f99e92fa035c"],
Cell[246032, 4681, 5664, 111, 41, "Print",ExpressionUUID->"d88887b9-839e-944b-bc53-0a510e89dfc2"],
Cell[251699, 4794, 5656, 110, 41, "Print",ExpressionUUID->"0093a2d8-6fc6-2248-9168-2ba217d6d25e"],
Cell[257358, 4906, 5654, 110, 41, "Print",ExpressionUUID->"78798c3c-9e84-9e4a-a695-7b640a3fd263"],
Cell[263015, 5018, 5654, 110, 41, "Print",ExpressionUUID->"dcd0b6de-ceae-7f4e-b28d-d44068f9e8e7"],
Cell[268672, 5130, 5656, 110, 41, "Print",ExpressionUUID->"e5c6adae-f5df-6145-b6e2-e4eff1c30dc3"],
Cell[274331, 5242, 5656, 110, 41, "Print",ExpressionUUID->"917b5a74-ee84-8a48-b3ef-cd144e6a0373"],
Cell[279990, 5354, 5654, 110, 41, "Print",ExpressionUUID->"41372e4b-2fff-884f-8083-fd8308d45725"],
Cell[285647, 5466, 5656, 110, 41, "Print",ExpressionUUID->"3c7c666c-28dc-114d-91b7-acc088ce24e3"],
Cell[291306, 5578, 5654, 110, 41, "Print",ExpressionUUID->"743b18ab-ed96-8145-8ed6-05e2f1a3dc46"],
Cell[296963, 5690, 5656, 110, 41, "Print",ExpressionUUID->"68ff43bb-6e7b-a14c-b460-f980b34afc43"],
Cell[302622, 5802, 3266, 49, 18, "Print",ExpressionUUID->"3083e1f6-9533-2b4d-a349-58b8a5420f93"],
Cell[305891, 5853, 4672, 87, 39, "Print",ExpressionUUID->"8db0d0cc-d3d5-f248-b40c-8444ca1d2655"],
Cell[310566, 5942, 4776, 89, 41, "Print",ExpressionUUID->"e5c87b1e-e0a0-4441-b0e6-8005b9cc6415"],
Cell[315345, 6033, 4776, 89, 41, "Print",ExpressionUUID->"1ec202e9-f4b4-c743-bca6-f119a2f5a0e2"],
Cell[320124, 6124, 4672, 87, 39, "Print",ExpressionUUID->"f4dab554-9975-f94a-83e9-1af6b4654b3f"],
Cell[324799, 6213, 4674, 87, 39, "Print",ExpressionUUID->"d0932cf7-5146-de46-86fc-b8e130a76269"],
Cell[329476, 6302, 4778, 89, 41, "Print",ExpressionUUID->"897b508d-a1a4-b347-90c4-325f764f8b95"],
Cell[334257, 6393, 4778, 89, 41, "Print",ExpressionUUID->"27d85142-dcb7-4649-89fc-076dd75a4299"],
Cell[339038, 6484, 4778, 89, 41, "Print",ExpressionUUID->"5235024c-20a5-8c49-b007-b6ced72fea38"],
Cell[343819, 6575, 4778, 89, 41, "Print",ExpressionUUID->"7de19efe-9bcb-d34f-baa3-af8f25c99f8f"],
Cell[348600, 6666, 12686, 305, 203, "Print",ExpressionUUID->"a625b1af-68a3-dc4d-a477-9884bdae7b5b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> v1/Ancillary_files/4_FusRingAut.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    418709,      10221]
NotebookOptionsPosition[    413250,      10132]
NotebookOutlinePosition[    413723,      10150]
CellTagsIndexPosition[    413680,      10147]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Starting definitions", "Section",
 CellChangeTimes->{{3.990256599522882*^9, 3.9902566039755707`*^9}, {
  3.996804673697124*^9, 
  3.996804677095766*^9}},ExpressionUUID->"2954beff-bfff-3f47-8062-\
737455012045"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", 
      "\"\<0_Functions.wl\>\""}], "}"}], "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.989903298547865*^9, 3.989903349066513*^9}, 
   3.991633068182001*^9, {3.99562760301386*^9, 3.995627603163553*^9}, {
   3.995630846867205*^9, 3.995630856910795*^9}, {3.99567758617066*^9, 
   3.995677586667938*^9}, {3.996804670880766*^9, 3.9968046718364277`*^9}, {
   3.996808971183418*^9, 3.996808971966625*^9}, {3.99689369535185*^9, 
   3.996893695954006*^9}, {3.99689512407753*^9, 3.996895131727886*^9}, {
   3.998384532406256*^9, 3.9983845339120235`*^9}, {3.998384569071059*^9, 
   3.998384584211584*^9}, {4.000018833265087*^9, 4.000018856588425*^9}, {
   4.000170077473791*^9, 4.000170077968485*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f038d691-22e1-de4b-8e12-317df915edfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RangeCase", "[", "ParamForm_", "]"}], ":=", 
    RowBox[{
     RowBox[{"RangeCase", "[", "ParamForm", "]"}], "=", 
     RowBox[{"Switch", "[", 
      RowBox[{"ParamForm", ",", 
       RowBox[{"1", "|", "2"}], ",", "9", ",", "\[IndentingNewLine]", 
       "\t\t\t\t\t\t\t\t\t\t\t\t\t\t", 
       RowBox[{
       "3", "|", "4", "|", "5", "|", "6", "|", "7", "|", "8", "|", "9", "|", 
        "10", "|", "11", "|", "12", "|", "13", "|", "14", "|", "15", "|", 
        "16", "|", "17", "|", "18"}], ",", "3", ",", "\[IndentingNewLine]", 
       "\t\t\t\t\t\t\t\t\t\t\t\t\t\t", "_", ",", "$Failed"}], "]"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "import", " ", "the", " ", "solutions", " ", "for", " ", "the",
      " ", "parametric", " ", "forms", " ", "and", " ", "the", " ", "F"}], 
    "-", "symbols"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Remove", "[", 
   RowBox[{"NumSol", ",", "Fsymb"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NumSol", "[", 
       RowBox[{"ParamForm", ",", "Case"}], "]"}], "=", 
      RowBox[{"Import", "[", 
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], ",", 
          "\"\<Output files\>\"", ",", "\"\<Numerical sol\>\"", ",", 
          RowBox[{"\"\<ParamForm\>\"", "<>", 
           RowBox[{"ToString", "[", "ParamForm", "]"}], "<>", "\"\<Case\>\"", 
           "<>", 
           RowBox[{"ToString", "[", "Case", "]"}], "<>", "\"\<.wl\>\""}]}], 
         "}"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"ParamForm", ",", "1", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Case", ",", "1", ",", 
      RowBox[{"RangeCase", "[", "ParamForm", "]"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Fsymb", "[", "paramform", "]"}], "=", 
     RowBox[{"Import", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Output files\>\"",
          ",", "\"\<Numerical F-symb\>\"", ",", 
         RowBox[{"\"\<Fsymb\>\"", "<>", 
          RowBox[{"ToString", "[", "paramform", "]"}], "<>", 
          "\"\<.wl\>\""}]}], "}"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"paramform", ",", "1", ",", "18"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.989901560988348*^9, 3.989901600850817*^9}, {
   3.9899018895939865`*^9, 3.989901905517554*^9}, {3.98990195361236*^9, 
   3.9899019537690506`*^9}, {3.989901994585731*^9, 3.9899019953872776`*^9}, {
   3.9899020691675453`*^9, 3.98990213493712*^9}, {3.989902387328476*^9, 
   3.989902450097994*^9}, {3.9899024812663746`*^9, 3.98990254658346*^9}, {
   3.9899026471971436`*^9, 3.989902725503809*^9}, {3.98990279191938*^9, 
   3.989902893376486*^9}, {3.989903400858343*^9, 3.9899034163785267`*^9}, {
   3.989998631933298*^9, 3.989998661803772*^9}, {3.989998832631508*^9, 
   3.989998907919657*^9}, {3.9899993918256817`*^9, 3.98999944427664*^9}, {
   3.989999495034334*^9, 3.9899994963777847`*^9}, {3.990001708792721*^9, 
   3.990001810015442*^9}, {3.990002928284971*^9, 3.990002929566847*^9}, {
   3.99000449937088*^9, 3.99000450084733*^9}, 3.9900136461800556`*^9, {
   3.990060699471164*^9, 3.9900607067768154`*^9}, {3.9913987847646008`*^9, 
   3.9913988446851788`*^9}, {3.991399232511458*^9, 3.991399234165874*^9}, {
   3.991808858994188*^9, 3.991808904583*^9}, {3.995627166394842*^9, 
   3.995627180720793*^9}, 3.995629849610229*^9, {3.996804333920896*^9, 
   3.996804389685409*^9}, {3.996807905021446*^9, 3.996807920703932*^9}, {
   3.9968934463417225`*^9, 3.996893446877392*^9}, {3.99689370765526*^9, 
   3.9968937262233067`*^9}, {3.997317568882637*^9, 3.997317577891755*^9}, {
   4.000018868381602*^9, 4.000018868965433*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"dacb0a49-2872-3441-8214-320ee0276cee"],

Cell[CellGroupData[{

Cell["Matrices of change of basis", "Subsection",
 CellChangeTimes->{{3.991281866734625*^9, 3.991281869667155*^9}, {
  3.9968079374259224`*^9, 
  3.996807943023472*^9}},ExpressionUUID->"d036d02f-092d-024e-8e0c-\
ab4574d7c357"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Remove", "[", 
    RowBox[{"M", ",", "CB", ",", "Vars"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "define", " ", "the", " ", "matrices", " ", "for", 
    " ", "the", " ", "change", " ", "of", " ", "basis", " ", "on", " ", "the",
     " ", "triangular", " ", "spaces", " ", "and", " ", "on", " ", "the", " ",
     "representation", " ", "spaces", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox[
           StyleBox["V", "TI"], "1"], ",", "\[Ellipsis]", ",", 
          SubscriptBox[
           StyleBox["V", "TI"], "11"]}], TraditionalForm], "errors" -> {}, 
      "input" -> "V_ 1, \\dots, V_ {11}", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "[", 
      RowBox[{"Obj1d1", ",", "Obj1d2", ",", 
       RowBox[{
        RowBox[{"Fus", "[", 
         RowBox[{"Obj1d1", ",", "Obj1d2"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "=", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<m\>\"", "<>", 
       RowBox[{"ToString", "[", "Obj1d1", "]"}], "<>", 
       RowBox[{"ToString", "[", "Obj1d2", "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"Obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"Obj1d", ",", "10", ",", "10"}], "]"}], "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<mal\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"10", ",", "Obj1d", ",", "10"}], "]"}], "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<mar\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"Obj1d", ",", "11", ",", "11"}], "]"}], "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<mbl\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"11", ",", "Obj1d", ",", "11"}], "]"}], "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<mbr\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"10", ",", "11", ",", "Obj1d"}], "]"}], "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<mab\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"11", ",", "10", ",", "Obj1d"}], "]"}], "=", 
      RowBox[{"Symbol", "[", 
       RowBox[{"\"\<mba\>\"", "<>", 
        RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"10", ",", "10", ",", "11"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"maa11", ",", "maa12", ",", "maa13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"maa21", ",", "maa22", ",", "maa23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"maa31", ",", "maa32", ",", "maa33"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"11", ",", "11", ",", "10"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"mbb11", ",", "mbb12", ",", "mbb13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mbb21", ",", "mbb22", ",", "mbb23"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mbb31", ",", "mbb32", ",", "mbb33"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CB", "[", "Obj1d", "]"}], "=", 
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<cb\>\"", "<>", 
       RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CB", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cbA11", ",", "cbA12", ",", "cbA13"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cbA21", ",", "cbA22", ",", "cbA23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"cbA31", ",", "cbA32", ",", "cbA33"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CB", "[", "11", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"cbB11", ",", "cbB12", ",", "cbB13"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"cbB21", ",", "cbB22", ",", "cbB23"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"cbB31", ",", "cbB32", ",", "cbB33"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "create", " ", "the", " ", "list", " ", "of", " ", "all", " ", 
     "the", " ", "quantities", " ", 
     RowBox[{"(", 
      RowBox[{"variables", " ", "and", " ", "determinants"}], ")"}], " ", 
     "that", " ", "must", " ", "be", " ", "non"}], "-", "vanishing"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vars", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{"\"\<m\>\"", "<>", 
          RowBox[{"ToString", "[", "Obj1d1", "]"}], "<>", 
          RowBox[{"ToString", "[", "Obj1d2", "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<mal\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<mar\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<mbl\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<mbr\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<mab\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<mba\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"{", 
      RowBox[{"Det", "[", 
       RowBox[{"M", "[", 
        RowBox[{"10", ",", "10", ",", "11"}], "]"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Det", "[", 
       RowBox[{"M", "[", 
        RowBox[{"11", ",", "11", ",", "10"}], "]"}], "]"}], "}"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<cb\>\"", "<>", 
         RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t", 
     RowBox[{"{", 
      RowBox[{"Det", "[", 
       RowBox[{"CB", "[", "10", "]"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Det", "[", 
       RowBox[{"CB", "[", "11", "]"}], "]"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.990585250185692*^9, 3.990585464594858*^9}, {
   3.99058588856695*^9, 3.990585899211073*^9}, {3.991281871822481*^9, 
   3.9912819746728554`*^9}, {3.9913994586218853`*^9, 3.991399507510109*^9}, {
   3.991399787846958*^9, 3.9913998033547*^9}, {3.991443022253792*^9, 
   3.991443023697157*^9}, {3.991447675888597*^9, 3.991447695924984*^9}, {
   3.991808915873268*^9, 3.991808919053077*^9}, {3.995626839286165*^9, 
   3.995626847373455*^9}, 3.9956272165807266`*^9, {3.995632951097639*^9, 
   3.99563295141844*^9}, {3.996804405968704*^9, 3.996804466567343*^9}, {
   3.996807954513935*^9, 3.996808038706854*^9}, {3.996827344759863*^9, 
   3.996827401888727*^9}, {3.996827434196584*^9, 3.996827439046894*^9}, {
   3.996827483713857*^9, 3.996827495729631*^9}, {3.996830078314108*^9, 
   3.996830124415363*^9}, {3.996831567762701*^9, 3.9968315799714336`*^9}, {
   3.996893742735583*^9, 3.996893907285253*^9}, {4.00001890449221*^9, 
   4.000018925338594*^9}, 4.0000201462082767`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"da1c950c-3510-9c47-a9da-bcad23abb32e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations for the change of basis", "Subsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.9905822250296574`*^9, 3.990582227216643*^9}, {
   3.99136928569479*^9, 3.991369296260889*^9}, {3.9918088021866264`*^9, 
   3.991808814064245*^9}, {3.991995635373554*^9, 3.9919956382044983`*^9}, 
   3.99247962405232*^9, {3.992484304600689*^9, 3.9924843046679*^9}, {
   3.996808085569902*^9, 3.996808093514288*^9}, {3.996833324589359*^9, 
   3.996833339070678*^9}},ExpressionUUID->"254cb19f-2e61-d945-bcf9-\
cd0b3b45432c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Remove", "[", 
    RowBox[{
    "EqAL", ",", "EqAR", ",", "EqBL", ",", "EqBR", ",", "EqAA", ",", "EqBB", 
     ",", "EqAB", ",", "EqBA"}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "define", " ", "the", " ", "equations", " ", 
     "that", " ", "have", " ", "to", " ", "be", " ", "satisfied", " ", "to", 
     " ", "move", " ", "from", " ", "one", " ", "fiber", " ", "functor", " ", 
     "to", " ", 
     RowBox[{"another", ".", " ", "We"}], " ", "apply", " ", "the", " ", 
     "change", " ", "of", " ", "basis", " ", "on", " ", "the", " ", 
     "starting", " ", "fiber", " ", 
     RowBox[{"functor", ":", " ", 
      RowBox[{"to", " ", "avoid", " ", "inverting", " ", "matrices"}]}]}], 
    ",", " ", 
    RowBox[{
    "we", " ", "write", " ", "the", " ", "change", " ", "of", " ", "basis", 
     " ", "in", " ", "an", " ", "equivalent", " ", "form"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqAL", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Thread", "/@", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"Obj1d", ",", "10", ",", "10"}], "]"}], "*", 
          RowBox[{
           RowBox[{"CB", "[", "10", "]"}], ".", 
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", 
            RowBox[{"\"\<AL\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}]}], "==", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", 
            RowBox[{"\"\<AL\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ".", 
           RowBox[{"CB", "[", "10", "]"}]}], "*", 
          RowBox[{"CB", "[", "Obj1d", "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"EqAR", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Thread", "/@", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"10", ",", "Obj1d", ",", "10"}], "]"}], "*", 
          RowBox[{
           RowBox[{"CB", "[", "10", "]"}], ".", 
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", 
            RowBox[{"\"\<AR\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}]}], "==", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", 
            RowBox[{"\"\<AR\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ".", 
           RowBox[{"CB", "[", "10", "]"}]}], "*", 
          RowBox[{"CB", "[", "Obj1d", "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqBL", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Thread", "/@", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"Obj1d", ",", "11", ",", "11"}], "]"}], "*", 
          RowBox[{
           RowBox[{"CB", "[", "11", "]"}], ".", 
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", 
            RowBox[{"\"\<BL\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}]}], "==", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", 
            RowBox[{"\"\<BL\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ".", 
           RowBox[{"CB", "[", "11", "]"}]}], "*", 
          RowBox[{"CB", "[", "Obj1d", "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqBR", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Thread", "/@", 
       RowBox[{"Thread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"11", ",", "Obj1d", ",", "11"}], "]"}], "*", 
          RowBox[{
           RowBox[{"CB", "[", "11", "]"}], ".", 
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", 
            RowBox[{"\"\<BR\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}]}]}], "==", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", 
            RowBox[{"\"\<BR\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ".", 
           RowBox[{"CB", "[", "11", "]"}]}], "*", 
          RowBox[{"CB", "[", "Obj1d", "]"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqAA", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Thread", "/@", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"10", ",", "10", ",", "11"}], "]"}], ",", 
          RowBox[{"CB", "[", "11", "]"}]}], "]"}], ".", 
        RowBox[{
         RowBox[{"NumSol", "[", 
          RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", "\"\<JAA\>\"", 
         "]"}]}], "==", 
       RowBox[{
        RowBox[{
         RowBox[{"NumSol", "[", 
          RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", "\"\<JAA\>\"", 
         "]"}], ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"CB", "[", "10", "]"}], ",", 
          RowBox[{"CB", "[", "10", "]"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqBB", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Thread", "/@", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"11", ",", "11", ",", "10"}], "]"}], ",", 
          RowBox[{"CB", "[", "10", "]"}]}], "]"}], ".", 
        RowBox[{
         RowBox[{"NumSol", "[", 
          RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", "\"\<JBB\>\"", 
         "]"}]}], "==", 
       RowBox[{
        RowBox[{
         RowBox[{"NumSol", "[", 
          RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", "\"\<JBB\>\"", 
         "]"}], ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"CB", "[", "11", "]"}], ",", 
          RowBox[{"CB", "[", "11", "]"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqAB", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Thread", "/@", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"M", "[", 
             RowBox[{"10", ",", "11", ",", "Obj1d"}], "]"}], "*", 
            RowBox[{"CB", "[", "Obj1d", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], ".", 
        RowBox[{
         RowBox[{"NumSol", "[", 
          RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", "\"\<JAB\>\"", 
         "]"}]}], "==", 
       RowBox[{
        RowBox[{
         RowBox[{"NumSol", "[", 
          RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", "\"\<JAB\>\"", 
         "]"}], ".", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"CB", "[", "10", "]"}], ",", 
          RowBox[{"CB", "[", "11", "]"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EqBA", "[", 
     RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Thread", "/@", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DiagonalMatrix", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"M", "[", 
              RowBox[{"11", ",", "10", ",", "Obj1d"}], "]"}], "*", 
             RowBox[{"CB", "[", "Obj1d", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], 
         ".", 
         RowBox[{
          RowBox[{"NumSol", "[", 
           RowBox[{"ParamForm", ",", "StartCase"}], "]"}], "[", "\"\<JBA\>\"",
           "]"}]}], "==", 
        RowBox[{
         RowBox[{
          RowBox[{"NumSol", "[", 
           RowBox[{"ParamForm", ",", "EndCase"}], "]"}], "[", "\"\<JBA\>\"", 
          "]"}], ".", 
         RowBox[{"KroneckerProduct", "[", 
          RowBox[{
           RowBox[{"CB", "[", "11", "]"}], ",", 
           RowBox[{"CB", "[", "10", "]"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqBaseChange", "[", 
    RowBox[{"ParamForm_", ",", "StartCase_", ",", "EndCase_"}], "]"}], ":=", 
   RowBox[{"Union", "[", 
    RowBox[{
     RowBox[{"EqAL", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}], ",", 
     RowBox[{"EqAR", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}], ",", 
     RowBox[{"EqBL", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t\t\t\t", 
     RowBox[{"EqBR", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}], ",", 
     "\[IndentingNewLine]", "\t\t\t\t\t\t\t\t\t\t\t\t", 
     RowBox[{"EqAA", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}], ",", 
     RowBox[{"EqBB", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}], ",", 
     RowBox[{"EqAB", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}], ",", 
     RowBox[{"EqBA", "[", 
      RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.990014854604653*^9, 3.990015001325643*^9}, {
   3.99001503874089*^9, 3.99001509705188*^9}, {3.9900151468992023`*^9, 
   3.990015224266758*^9}, {3.9900152571162376`*^9, 3.990015260463468*^9}, {
   3.990015300459585*^9, 3.990015660363029*^9}, {3.990015744692971*^9, 
   3.9900157513352184`*^9}, {3.990015782843794*^9, 3.990015784433222*^9}, {
   3.9900158414442863`*^9, 3.9900158427930813`*^9}, {3.9900158889064674`*^9, 
   3.9900159402822037`*^9}, {3.990015982404159*^9, 3.990015983230018*^9}, {
   3.990016039502737*^9, 3.9900161710141735`*^9}, {3.990016214207802*^9, 
   3.990016337597431*^9}, {3.990016386680935*^9, 3.99001640486306*^9}, {
   3.990016932725235*^9, 3.990016943297716*^9}, {3.990017022822647*^9, 
   3.990017023657328*^9}, 3.990017129167803*^9, 3.990017224735277*^9, {
   3.9900173203374596`*^9, 3.9900173242901134`*^9}, {3.990062029325105*^9, 
   3.990062413898241*^9}, {3.990066605531248*^9, 3.9900666678385277`*^9}, {
   3.990581803695589*^9, 3.990581894794873*^9}, {3.990582869813505*^9, 
   3.990582882220564*^9}, {3.991398902558658*^9, 3.991398951063204*^9}, {
   3.9913989968174057`*^9, 3.991399001007115*^9}, {3.991399049016302*^9, 
   3.9913991644817734`*^9}, {3.9913995316735578`*^9, 3.991399640917418*^9}, {
   3.991399751453427*^9, 3.991399751680931*^9}, {3.991399782800619*^9, 
   3.99139978559714*^9}, {3.991399821978248*^9, 3.9913999805816345`*^9}, 
   3.991442029371855*^9, {3.9914421229976187`*^9, 3.991442206189979*^9}, {
   3.9914422652901173`*^9, 3.991442323184782*^9}, {3.991442403630827*^9, 
   3.991442434350176*^9}, {3.991442466979112*^9, 3.991442581639087*^9}, {
   3.991442697329366*^9, 3.9914427771943283`*^9}, {3.9914428488469315`*^9, 
   3.9914428518449483`*^9}, {3.991442987909609*^9, 3.991442988430408*^9}, {
   3.991444951470167*^9, 3.991444953788471*^9}, {3.991446037730297*^9, 
   3.991446121408796*^9}, {3.991447014551479*^9, 3.991447014734903*^9}, {
   3.991448175850618*^9, 3.991448177757131*^9}, {3.99180896381316*^9, 
   3.991809029692899*^9}, {3.991809731314754*^9, 3.991809733224238*^9}, {
   3.991813181881929*^9, 3.991813207705469*^9}, {3.9918306322222233`*^9, 
   3.991830701254221*^9}, {3.991904400954314*^9, 3.991904403985204*^9}, 
   3.992481197352436*^9, 3.992481685179834*^9, {3.9924827119010773`*^9, 
   3.9924827123250637`*^9}, {3.995626892871969*^9, 3.995627040301123*^9}, 
   3.9956272165852776`*^9, {3.995627277416027*^9, 3.995627418735592*^9}, {
   3.995627521922249*^9, 3.995627573497183*^9}, {3.995627660662245*^9, 
   3.9956278300467033`*^9}, {3.995628969657568*^9, 3.995629055834278*^9}, 
   3.9956297014398937`*^9, {3.995630545607847*^9, 3.995630546146027*^9}, {
   3.996808105875808*^9, 3.996808319160476*^9}, {3.996808379444807*^9, 
   3.996808516086719*^9}, {3.996808576808817*^9, 3.99680869418102*^9}, {
   3.996809221723715*^9, 3.9968092493629208`*^9}, {3.9968276470483284`*^9, 
   3.99682776784784*^9}, {3.996827830997513*^9, 3.996828140390234*^9}, {
   3.996828175539844*^9, 3.99682818573735*^9}, {3.996828303800777*^9, 
   3.9968283678929386`*^9}, {3.9968306563672466`*^9, 3.996830664075479*^9}, {
   3.996830697432976*^9, 3.996830698884149*^9}, {3.996830897459863*^9, 
   3.9968309024915257`*^9}, {3.996831198797207*^9, 3.996831241046924*^9}, {
   3.99683158690934*^9, 3.996831614834425*^9}, {3.996893638650224*^9, 
   3.996893677194483*^9}, {3.996893933521086*^9, 3.996893968787321*^9}, {
   3.999050488954588*^9, 3.9990505217950077`*^9}, 4.000019197305189*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"c5709dff-cbf1-7248-801f-a25a80dd7254"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transformations between fiber functors", "Section",
 CellChangeTimes->{{3.991902368817648*^9, 3.991902373605652*^9}, {
  3.992481120345215*^9, 3.99248112315439*^9}, {3.996808714068454*^9, 
  3.996808721021147*^9}, {3.996833360654844*^9, 
  3.996833370430813*^9}},ExpressionUUID->"e04f828f-dbb3-074c-8501-\
35b923d62bc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "are", " ", "interested", " ", "in", " ", "moving",
      " ", "within", " ", "the", " ", "same", " ", "parametric", " ", 
     "form"}], ",", " ", 
    RowBox[{"from", " ", "one", " ", "fiber", " ", "functor", " ", "to", " ", 
     RowBox[{"another", ".", " ", "For"}], " ", "this", " ", "reason"}], ",", 
    " ", 
    RowBox[{
    "we", " ", "can", " ", "consider", " ", "only", " ", "the", " ", 
     "transformations", " ", "on", " ", "the", " ", "triangular", " ", 
     "spaces"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SameParamForm", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"cb1", "->", "1"}], ",", 
       RowBox[{"cb2", "->", "1"}], ",", 
       RowBox[{"cb3", "->", "1"}], ",", 
       RowBox[{"cb4", "->", "1"}], ",", 
       RowBox[{"cb5", "->", "1"}], ",", 
       RowBox[{"cb6", "->", "1"}], ",", 
       RowBox[{"cb7", "->", "1"}], ",", 
       RowBox[{"cb8", "->", "1"}], ",", 
       RowBox[{"cb9", "->", "1"}], ",", 
       RowBox[{"cbA11", "->", "1"}], ",", 
       RowBox[{"cbA12", "->", "0"}], ",", 
       RowBox[{"cbA13", "->", "0"}], ",", 
       RowBox[{"cbA21", "->", "0"}], ",", 
       RowBox[{"cbA22", "->", "1"}], ",", 
       RowBox[{"cbA23", "->", "0"}], ",", 
       RowBox[{"cbA31", "->", "0"}], ",", 
       RowBox[{"cbA32", "->", "0"}], ",", 
       RowBox[{"cbA33", "->", "1"}], ",", 
       RowBox[{"cbB11", "->", "1"}], ",", 
       RowBox[{"cbB12", "->", "0"}], ",", 
       RowBox[{"cbB13", "->", "0"}], ",", 
       RowBox[{"cbB21", "->", "0"}], ",", 
       RowBox[{"cbB22", "->", "1"}], ",", 
       RowBox[{"cbB23", "->", "0"}], ",", 
       RowBox[{"cbB31", "->", "0"}], ",", 
       RowBox[{"cbB32", "->", "0"}], ",", 
       RowBox[{"cbB33", "->", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"We", " ", "now", " ", "compute", " ", "the", " ", 
      RowBox[{"transformations", ".", " ", "As"}], " ", "discussed", " ", 
      "in", " ", "the", " ", "paper"}], ",", 
     RowBox[{
     "the", " ", "transformations", " ", "on", " ", "the", " ", "1", "d", " ",
       "triangular", " ", "spaces", " ", "must", " ", "be", " ", 
      "trivial"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Triv1d", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Symbol", "[", 
          RowBox[{"\"\<m\>\"", "<>", 
           RowBox[{"ToString", "[", "Obj1d1", "]"}], "<>", 
           RowBox[{"ToString", "[", "Obj1d2", "]"}]}], "]"}], "->", "1"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"Obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "We", " ", "now", " ", "solve", " ", "the", " ", "equations", " ", "for",
       " ", "all", " ", "other", " ", 
      RowBox[{"morphisms", ":", " ", 
       RowBox[{
       "we", " ", "do", " ", "this", " ", "for", " ", "ALL", " ", "possible", 
        " ", "pairs", " ", "of", " ", "fiber", " ", "functors", " ", "within",
         " ", "each", " ", "parametric", " ", "form"}]}]}], ",", 
     RowBox[{
     "so", " ", "this", " ", "cell", " ", "runs", " ", "for", " ", "a", " ", 
      RowBox[{"while", ".", " ", "We"}], " ", "also", " ", "check", " ", 
      "that", " ", "there", " ", "is", " ", "only", " ", "one", " ", 
      "available", " ", "transformation", " ", "on", " ", "the", " ", 
      "triangular", " ", "spaces", " ", "for", " ", "each", " ", "pair"}]}], 
    "*)"}], 
   RowBox[{
    RowBox[{"Remove", "[", "FiberToFiber", "]"}], ";"}], "\n", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"FiberToFiber", "=", 
       RowBox[{"Quiet", "[", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"EqBaseChange", "[", 
               RowBox[{"ParamForm", ",", "StartCase", ",", "EndCase"}], "]"}],
               "/.", "SameParamForm"}], "/.", "Triv1d"}], ",", 
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Vars", "/.", "SameParamForm"}], "/.", "Triv1d"}], 
               ")"}], "!=", "0"}], "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"Solve", "::", "fulldim"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "FiberToFiber", "]"}], "!=", "1"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<Param. form \>\"", ",", "ParamForm", ",", "\"\<, from \>\"", 
          ",", "StartCase", ",", "\"\< to \>\"", ",", "EndCase", ",", 
          "\"\<: we have \>\"", ",", 
          RowBox[{"Length", "[", "FiberToFiber", "]"}], ",", 
          "\"\< solutions.\>\""}], "]"}]}], "\[IndentingNewLine]", "]"}], 
      ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"ParamForm", ",", "1", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"StartCase", ",", "1", ",", 
       RowBox[{"RangeCase", "[", "ParamForm", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"EndCase", ",", "1", ",", 
       RowBox[{"RangeCase", "[", "ParamForm", "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.991903044893104*^9, 3.991903045407496*^9}, {
   3.9919030798202477`*^9, 3.9919031389859085`*^9}, {3.9924827189981194`*^9, 
   3.992482765732298*^9}, {3.992483830732622*^9, 3.992483863043932*^9}, {
   3.992483899214571*^9, 3.992483909792982*^9}, {3.9924890183549194`*^9, 
   3.9924890217244263`*^9}, {3.992566285850162*^9, 3.9925662948463387`*^9}, {
   3.995629123613468*^9, 3.995629177894079*^9}, {3.995629235777666*^9, 
   3.995629236468818*^9}, {3.995629657412934*^9, 3.995629674781339*^9}, 
   3.9956297086861076`*^9, {3.995629761672129*^9, 3.995629766800617*^9}, {
   3.99562987464065*^9, 3.995629904059017*^9}, {3.995629951830572*^9, 
   3.995629999535551*^9}, {3.995630158744255*^9, 3.995630166813585*^9}, {
   3.9956302834335823`*^9, 3.995630364261099*^9}, {3.995630424183142*^9, 
   3.995630425917108*^9}, {3.9956305556638165`*^9, 3.995630560840512*^9}, {
   3.99563067405817*^9, 3.995630674443264*^9}, {3.995630707288517*^9, 
   3.9956307255641937`*^9}, {3.9956307570272255`*^9, 3.995630814810407*^9}, {
   3.995630912702637*^9, 3.995630920336403*^9}, {3.9956309531558533`*^9, 
   3.995631000020558*^9}, {3.99567762056542*^9, 3.9956776473033314`*^9}, {
   3.9956777180280266`*^9, 3.9956778149323483`*^9}, {3.9956780116731567`*^9, 
   3.995678046146591*^9}, {3.9956781386577*^9, 3.995678141998863*^9}, {
   3.996716423532703*^9, 3.996716425099523*^9}, 3.996716542203976*^9, {
   3.996716572877701*^9, 3.996716620953432*^9}, {3.996737382782921*^9, 
   3.996737385894642*^9}, {3.996804502960819*^9, 3.996804525039322*^9}, {
   3.996808735639944*^9, 3.996808739629776*^9}, {3.99680881615262*^9, 
   3.996808888134048*^9}, {3.996809354198383*^9, 3.996809384839784*^9}, {
   3.996809564068884*^9, 3.9968095751259193`*^9}, {3.996809703058967*^9, 
   3.996809763117224*^9}, {3.996809818248733*^9, 3.996809834588545*^9}, {
   3.996828998604372*^9, 3.996829005104603*^9}, {3.996829242848739*^9, 
   3.996829274665348*^9}, {3.996829322367756*^9, 3.996829338490923*^9}, {
   3.996829464125097*^9, 3.9968294773914566`*^9}, {3.9968295086392*^9, 
   3.996829651527445*^9}, {3.9968296995674343`*^9, 3.99682971528043*^9}, {
   3.996830369922598*^9, 3.996830370059908*^9}, 3.996831858576555*^9, {
   3.996831896720829*^9, 3.996831898015337*^9}, {3.9968939884532337`*^9, 
   3.996894078927494*^9}, {3.996894110731277*^9, 3.996894149933483*^9}, {
   3.996894186009901*^9, 3.996894253111204*^9}, {3.996894283283872*^9, 
   3.996894289091671*^9}, {3.996894331286957*^9, 3.9968943615971317`*^9}, {
   3.996894394582176*^9, 3.996894436266794*^9}, {3.9968948630905113`*^9, 
   3.9968948674312687`*^9}, {3.997317678796868*^9, 3.9973176849900646`*^9}, {
   3.999915588576294*^9, 3.999915609356651*^9}, {4.000019176526577*^9, 
   4.000019176636381*^9}, {4.0000192157165737`*^9, 4.000019234187765*^9}, {
   4.000019712634758*^9, 4.000019722529409*^9}, {4.000020084543455*^9, 
   4.000020092809252*^9}, {4.000169710743828*^9, 4.0001697372329597`*^9}, {
   4.000170007989155*^9, 4.000170032865128*^9}, {4.000170379046189*^9, 
   4.000170385360483*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"adc12cc0-41ec-be40-8460-63ddcf76f028"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Invariants of the fiber functors", "Section",
 CellChangeTimes->{{3.983935886398402*^9, 3.983935898260145*^9}, {
   3.9899181775854053`*^9, 3.989918184201742*^9}, {3.991393424484604*^9, 
   3.9913934276999817`*^9}, 3.9926730367463017`*^9, {3.995594752720902*^9, 
   3.995594757518732*^9}, {3.9968348232066135`*^9, 3.996834826757918*^9}, {
   3.996893541282477*^9, 
   3.9968935482389545`*^9}},ExpressionUUID->"87c5d601-379f-6648-8572-\
f74e75784a33"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Remove", "[", 
    RowBox[{"Q", ",", "Invariant"}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "compute", " ", "the", " ", "two", " ", "matrices", " ", "from",
     " ", "which", " ", "we", " ", "extract", " ", "the", " ", "invariants"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"ParamForm_", ",", "obj1d_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"ParamForm", ",", "obj1d"}], "]"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
        "10", ",", "10", ",", "10", ",", "obj1d", ",", "11", ",", "mult1", 
         ",", "1", ",", "11", ",", "mult2", ",", "1"}], "]"}], "/.", 
       RowBox[{"Fsymb", "[", "ParamForm", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"mult1", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mult2", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Invariant", "[", "ParamForm_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Invariant", "[", "ParamForm", "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{
         "obj1d1", ",", "10", ",", "obj1d2", ",", "10", ",", "10", ",", "1", 
          ",", "1", ",", "10", ",", "1", ",", "1"}], "]"}], "/.", 
        RowBox[{"Fsymb", "[", "ParamForm", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"FullSimplify", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"Q", "[", 
               RowBox[{"ParamForm", ",", "obj1d"}], "]"}], "]"}], "^", "3"}], 
            "/", 
            RowBox[{"Det", "[", 
             RowBox[{"Q", "[", 
              RowBox[{"ParamForm", ",", "obj1d"}], "]"}], "]"}]}], "]"}], "==",
           "27"}], ",", 
         RowBox[{
          RowBox[{"epsilon", "[", "ParamForm", "]"}], "=", "obj1d"}]}], "]"}],
        "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Param. form \>\"", ",", "ParamForm", ",", 
         "\"\<  : (Tr[F])^3/Det[F]= (\>\"", ",", 
         RowBox[{"StringRiffle", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{"FullSimplify", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"Q", "[", 
                   RowBox[{"ParamForm", ",", "obj1dput"}], "]"}], "]"}], "^", 
                 "3"}], "/", 
                RowBox[{"Det", "[", 
                 RowBox[{"Q", "[", 
                  RowBox[{"ParamForm", ",", "obj1dput"}], "]"}], "]"}]}], 
               "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"obj1dput", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
           "\"\<, \>\""}], "]"}], ",", "\"\<);    matrix of inv.=\>\"", ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"MatrixForm", "[", 
            RowBox[{
             RowBox[{"Invariant", "[", "ParamForm", "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"2", "/", "3"}], ")"}]}], "->", "\"\<w\>\""}], ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "3"}], ")"}]}]}], "->", 
                RowBox[{"\"\<w\>\"", "^", "2"}]}]}], "}"}]}], "]"}], ",", 
           RowBox[{"FontSize", "->", "8"}]}], "]"}]}], "}"}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"ParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.992673120767044*^9, 3.992673308985502*^9}, {
   3.993030124896317*^9, 3.99303014123382*^9}, {3.993030178504395*^9, 
   3.9930301875167847`*^9}, {3.993099613168035*^9, 3.9930998247370586`*^9}, {
   3.993099979859642*^9, 3.993099996622883*^9}, {3.9931000947639084`*^9, 
   3.9931002535567284`*^9}, {3.99554029681579*^9, 3.995540455912803*^9}, {
   3.99554051435021*^9, 3.9955405838699703`*^9}, {3.995540868633285*^9, 
   3.9955408691764183`*^9}, {3.99554091653585*^9, 3.9955409183226776`*^9}, {
   3.995540980942196*^9, 3.9955412214297943`*^9}, {3.995541470492691*^9, 
   3.995541483331871*^9}, {3.995541594423389*^9, 3.995541599194588*^9}, {
   3.9955417752439976`*^9, 3.995541880647711*^9}, {3.995541930059305*^9, 
   3.995541947745987*^9}, {3.9955419802082577`*^9, 3.995542038830801*^9}, {
   3.9955926367803288`*^9, 3.9955926376372166`*^9}, {3.9955926677040596`*^9, 
   3.995592667776028*^9}, {3.995592711600489*^9, 3.995592753573263*^9}, {
   3.995596446868208*^9, 3.995596453063553*^9}, {3.99559680167173*^9, 
   3.9955968055030193`*^9}, {3.995598038815134*^9, 3.995598039038738*^9}, {
   3.995611894343899*^9, 3.995611912687748*^9}, {3.99561259121064*^9, 
   3.995612594548598*^9}, {3.995612631064932*^9, 3.9956126359979134`*^9}, {
   3.9956126725744934`*^9, 3.995612674131212*^9}, {3.995612810328773*^9, 
   3.995612811701622*^9}, {3.995612893994146*^9, 3.995612899224741*^9}, {
   3.996720903859213*^9, 3.996720969746434*^9}, {3.996721388565872*^9, 
   3.9967213959430027`*^9}, {3.996725963148784*^9, 3.9967259849119625`*^9}, {
   3.996743588103924*^9, 3.996743596283655*^9}, {3.996749979127584*^9, 
   3.996750003973947*^9}, {3.996750371176672*^9, 3.996750452381319*^9}, {
   3.996834850621479*^9, 3.9968349245521965`*^9}, {3.996835011041271*^9, 
   3.9968351091761723`*^9}, {3.99683553622078*^9, 3.996835544478498*^9}, {
   3.996835616119947*^9, 3.99683568898978*^9}, {3.996835815574058*^9, 
   3.996835827215654*^9}, {3.996835865332689*^9, 3.996835902856687*^9}, {
   3.996839734010639*^9, 3.996839739500715*^9}, {3.996840139886076*^9, 
   3.996840140059897*^9}, {3.996842480354048*^9, 3.996842487124645*^9}, {
   3.99684283147636*^9, 3.996842849353868*^9}, {3.996895538940502*^9, 
   3.996895561133098*^9}, {3.996895591290775*^9, 3.996895591575891*^9}, {
   3.997317521012285*^9, 3.997317526049063*^9}, {3.997941765192032*^9, 
   3.997941887732559*^9}, {3.9979419374550667`*^9, 3.997942018106428*^9}, {
   3.99794817479965*^9, 3.9979481758625183`*^9}, {3.997948336797556*^9, 
   3.997948340596639*^9}, {3.9981079254261627`*^9, 3.9981079259477196`*^9}, {
   3.9983845208490047`*^9, 3.9983845231458683`*^9}, {3.9993309282261257`*^9, 
   3.9993309303161545`*^9}, {3.999331608890353*^9, 3.9993316110833416`*^9}, {
   3.9995710735255814`*^9, 3.999571109171137*^9}, {4.000018957591208*^9, 
   4.000018976750942*^9}, 4.000169755140417*^9, {4.000170427354908*^9, 
   4.000170433590071*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e3cbfe68-3b83-fb43-93db-286a5e9d7b8d"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "1", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"27, 0, 0, 0, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276403551*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"2b77380c-0176-be4e-9bcd-126be16b1285"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "2", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"27, 0, 0, 0, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002764243546`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"de366a77-cccd-094b-923b-1e4812813513"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "3", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 27, 0, 0, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276439356*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"52121fec-02a8-0841-bc21-0c29242be4da"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "4", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 27, 0, 0, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276442646*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"7133d0d8-fbe2-a041-bb41-2c111effaae2"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "5", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 27, 0, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276486452*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"7af0f8f4-0469-a946-b6d7-f2ffe44a0fbc"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "6", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 27, 0, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002764915085`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"801e5e85-c9ee-294c-9185-b58ca78b0b87"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "7", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 27, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002764954987`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"f6618ee8-f609-e641-85cc-e39b58be9de4"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "8", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 27, 0, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002764984856`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"d0f5d530-6eae-5049-a307-72cad9265c4c"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "9", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 27, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276502695*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"2c0e7851-f938-934f-a6fc-7f4b06a79bf8"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "10", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 27, 0, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002765281696`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"192b6957-065f-cd44-9e5c-6bf79161755f"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "11", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 27, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002765326614`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"9acbd99d-7c4f-3c43-9ca3-5f4c2574073e"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "12", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 27, 0, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276560728*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"e2aba0e6-c367-c541-af23-bcb1462fcaf4"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "13", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 0, 27, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276566948*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"8fdd2407-9147-ec42-bf55-c444c62d6be2"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "14", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 0, 27, 0, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002765931225`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"7c914bca-e115-eb42-baef-3289280a4141"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "15", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 0, 0, 27, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002765982456`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"6d8d2eec-d44e-5b4d-9cc1-bfea1b99328f"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "16", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 0, 0, 27, 0\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.000200276624174*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"4ac2eb5b-9293-eb49-9565-bbbaa8810aea"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "17", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 0, 0, 0, 27\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {
         "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", "1"}},
         RowSpacings -> 1, ColumnSpacings -> 1, RowAlignments -> Baseline, 
        ColumnAlignments -> Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002766294975`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"82739372-c777-4e40-8812-be12dbdecbfc"],

Cell[BoxData[
 TemplateBox[{
  "\"Param. form \"", "18", "\"  : (Tr[F])^3/Det[F]= (\"", 
   "\"0, 0, 0, 0, 0, 0, 0, 0, 27\"", "\");    matrix of inv.=\"", 
   StyleBox[
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1", "1", "1", "1", "1", "1", "1", "1"}, {"1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "1", "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"]}, {"1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", "1", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "\"w\"", 
          SuperscriptBox["\"w\"", "2"], "1", 
          SuperscriptBox["\"w\"", "2"], "\"w\""}, {"1", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "\"w\"", "\"w\"", "\"w\"", "1", 
          "1"}, {"1", "\"w\"", "\"w\"", "\"w\"", 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], 
          SuperscriptBox["\"w\"", "2"], "1", "1"}}, RowSpacings -> 1, 
        ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
        Center], "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], FontSize -> 8, StripOnInput -> False]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.993030142368782*^9, 3.993030188169836*^9, {3.993099645221438*^9, 
   3.9930996622784576`*^9}, {3.993100236847307*^9, 3.993100254374571*^9}, 
   3.9955405324943657`*^9, {3.9955405628094006`*^9, 3.9955405843255043`*^9}, {
   3.9955411827805786`*^9, 3.995541222823221*^9}, 3.9955414850813637`*^9, 
   3.9955415999834423`*^9, {3.995541839415846*^9, 3.995541882121996*^9}, {
   3.995541931407795*^9, 3.995541948418167*^9}, {3.9955419840220776`*^9, 
   3.995542039667663*^9}, {3.995544136114088*^9, 3.995544156249857*^9}, 
   3.995544257334719*^9, 3.995544291659376*^9, {3.9955926159903336`*^9, 
   3.995592668425106*^9}, {3.9955927286116657`*^9, 3.995592754379736*^9}, 
   3.9955964559552765`*^9, 3.995596490932026*^9, 3.995596818579094*^9, 
   3.9955980397024536`*^9, 3.995601960725172*^9, 3.9956042541552944`*^9, {
   3.99561189628405*^9, 3.995611914120697*^9}, 3.995612595560365*^9, 
   3.9956126368960323`*^9, 3.995612675384304*^9, 3.995612812663494*^9, 
   3.99561290052086*^9, 3.9967214101761208`*^9, 3.9967229937913*^9, 
   3.996723971329151*^9, 3.9967259861478767`*^9, 3.996726321860985*^9, 
   3.996727107923723*^9, 3.996738254525137*^9, 3.996743597326004*^9, 
   3.996748219682234*^9, 3.996750029078753*^9, 3.996750413036228*^9, 
   3.996750453436359*^9, 3.9967514156956387`*^9, 3.9968357032273273`*^9, 
   3.996835736790315*^9, {3.996835821278988*^9, 3.996835827974863*^9}, {
   3.9968358687286777`*^9, 3.996835903947569*^9}, 3.996838658449489*^9, 
   3.9968389588930664`*^9, 3.996839740953699*^9, 3.996840140605238*^9, 
   3.996842488150305*^9, 3.99684285109246*^9, 3.996885872366411*^9, 
   3.996895427814064*^9, 3.996895488163943*^9, 3.996895561901293*^9, {
   3.9973175146776886`*^9, 3.997317528585736*^9}, 3.997317796249199*^9, 
   3.997413367291891*^9, 3.9977858064741*^9, {3.9979419179130535`*^9, 
   3.997941960669739*^9}, 3.9979420267129154`*^9, 3.997948177394525*^9, 
   3.9979483422965536`*^9, 3.998107952341652*^9, 3.999233909349077*^9, 
   3.9992400418386364`*^9, 3.9992572679268875`*^9, 3.9993143458207283`*^9, 
   3.999328177534208*^9, 3.999330949466418*^9, 3.999331580869789*^9, 
   3.99933161267774*^9, 3.999335506191979*^9, 3.999336977491383*^9, 
   3.99948261200938*^9, 3.999592118759001*^9, 3.999751323016187*^9, 
   3.999850852816904*^9, 4.000101242147884*^9, 4.0001674261553097`*^9, 
   4.00016882814102*^9, 4.000170120653479*^9, 4.000170476475577*^9, 
   4.00019386420262*^9, 4.0002002766513176`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"1fe07dfa-7a64-1841-8685-b01030714672"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "now", " ", "compute", " ", "the", " ", "character", " ", 
    "Theta", " ", "that", " ", "distinguishes", " ", "the", " ", "fiber", " ",
     "functors", " ", "of", " ", "each", " ", "parametric", " ", "form"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"colorRules", "=", 
     RowBox[{"<|", " ", 
      RowBox[{
       RowBox[{"0", "->", "Black"}], ",", 
       RowBox[{"1", "->", "Blue"}], ",", 
       RowBox[{"2", "->", "Green"}], ",", 
       RowBox[{"3", "->", "Orange"}], ",", 
       RowBox[{"4", "->", "Purple"}], ",", 
       RowBox[{"5", "->", "Brown"}], ",", 
       RowBox[{"6", "->", "Pink"}], ",", 
       RowBox[{"7", "->", "Cyan"}], ",", 
       RowBox[{"8", "->", "Red"}]}], "|>"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Theta", "[", 
       RowBox[{"ParamForm", ",", "Case"}], "]"}], "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"NumSol", "[", 
             RowBox[{"ParamForm", ",", "Case"}], "]"}], "[", 
            RowBox[{"\"\<AR\>\"", "<>", 
             RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], ".", 
           RowBox[{"Inverse", "[", 
            RowBox[{
             RowBox[{"NumSol", "[", 
              RowBox[{"ParamForm", ",", "Case"}], "]"}], "[", 
             RowBox[{"\"\<AL\>\"", "<>", 
              RowBox[{"ToString", "[", "Obj1d", "]"}]}], "]"}], "]"}]}], 
          ")"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"ParamForm", ",", "1", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Case", ",", "1", ",", 
       RowBox[{"RangeCase", "[", "ParamForm", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Prepend", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"NumSol", "[", 
                    RowBox[{"ParamForm", ",", "Case"}], "]"}], "[", 
                    RowBox[{"\"\<AR\>\"", "<>", 
                    RowBox[{"ToString", "[", "irrep", "]"}]}], "]"}], ".", 
                   RowBox[{"Inverse", "[", 
                    RowBox[{
                    RowBox[{"NumSol", "[", 
                    RowBox[{"ParamForm", ",", "Case"}], "]"}], "[", 
                    RowBox[{"\"\<AL\>\"", "<>", 
                    RowBox[{"ToString", "[", "irrep", "]"}]}], "]"}], "]"}]}],
                   ")"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"1", "/", "3"}], ")"}]}]}], "->", 
                   RowBox[{"\"\<w\>\"", "^", "2"}]}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "/", "3"}], ")"}]}], "->", "\"\<w\>\""}]}], 
                 "}"}]}], ",", "Bold", ",", 
               RowBox[{"colorRules", "[", 
                RowBox[{"Mod", "[", 
                 RowBox[{"ParamForm", ",", "9"}], "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"irrep", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
           RowBox[{"Row", "[", 
            RowBox[{"{", 
             RowBox[{
             "\"\<Param. form \>\"", ",", "ParamForm", ",", 
              "\"\< Fiber functor \>\"", ",", "Case"}], "}"}], "]"}]}], "]"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"ParamForm", ",", "1", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Case", ",", "1", ",", 
           RowBox[{"RangeCase", "[", "ParamForm", "]"}]}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ",", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "\"\< \>\"", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\"\<Theta[\>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<]\>\""}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}]}], "]"}]}], 
     "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.99259879515806*^9, 3.99259879515806*^9}, {
   3.9955933568834248`*^9, 3.9955934645165634`*^9}, 3.995593506073408*^9, {
   3.996721426032652*^9, 3.996721427611866*^9}, {3.9967214626862793`*^9, 
   3.9967214825359516`*^9}, {3.9967216787396297`*^9, 3.99672178778977*^9}, {
   3.996721818774531*^9, 3.996721820775574*^9}, {3.996835924979496*^9, 
   3.996835976589767*^9}, {3.996885906246629*^9, 3.996885906974107*^9}, {
   3.996886804534155*^9, 3.996886838902025*^9}, {3.997317541543402*^9, 
   3.997317557476433*^9}, {3.997317597420504*^9, 3.997317602560139*^9}, {
   3.997318387531742*^9, 3.997318440871813*^9}, {3.997785703971974*^9, 
   3.997785717384465*^9}, {3.998384634940868*^9, 3.998384656010479*^9}, {
   3.999330873961043*^9, 3.999330877346865*^9}, {4.000019109785671*^9, 
   4.00001911814131*^9}, {4.000019379594951*^9, 4.0000193838525524`*^9}, {
   4.00002017849699*^9, 4.000020202351408*^9}, {4.00016900550548*^9, 
   4.0001690231384144`*^9}, 4.000169775204356*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"e868abe2-f47b-ea4e-b05c-0f328e8064d5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\" \"\>", "\<\"Theta[1]\"\>", "\<\"Theta[2]\"\>", "\<\"Theta[3]\"\>", \
"\<\"Theta[4]\"\>", "\<\"Theta[5]\"\>", "\<\"Theta[6]\"\>", \
"\<\"Theta[7]\"\>", "\<\"Theta[8]\"\>", "\<\"Theta[9]\"\>"},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "4"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "5"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "6"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "7"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "8"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "1", "\" Fiber functor \"", "9"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "4"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "5"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "6"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "7"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "8"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "2", "\" Fiber functor \"", "9"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "3", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "3", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "3", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "4", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "4", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "4", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "5", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]]},
    {
     TemplateBox[{"\"Param. form \"", "5", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]]},
    {
     TemplateBox[{"\"Param. form \"", "5", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]]},
    {
     TemplateBox[{"\"Param. form \"", "6", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "6", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "6", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "7", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "7", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "7", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "8", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "8", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "8", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "9", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]]},
    {
     TemplateBox[{"\"Param. form \"", "9", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]]},
    {
     TemplateBox[{"\"Param. form \"", "9", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]]},
    {
     TemplateBox[{"\"Param. form \"", "10", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "10", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "10", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 0, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "11", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "11", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "11", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "12", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "12", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "12", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0],
      FrontFaceColor->RGBColor[1, 0.5, 0],
      BackFaceColor->RGBColor[1, 0.5, 0],
      GraphicsColor->RGBColor[1, 0.5, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "13", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "13", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "13", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.5, 0, 0.5],
      FrontFaceColor->RGBColor[0.5, 0, 0.5],
      BackFaceColor->RGBColor[0.5, 0, 0.5],
      GraphicsColor->RGBColor[0.5, 0, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[0.5, 0, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "14", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]]},
    {
     TemplateBox[{"\"Param. form \"", "14", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]]},
    {
     TemplateBox[{"\"Param. form \"", "14", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0.6, 0.4, 0.2],
      FrontFaceColor->RGBColor[0.6, 0.4, 0.2],
      BackFaceColor->RGBColor[0.6, 0.4, 0.2],
      GraphicsColor->RGBColor[0.6, 0.4, 0.2],
      FontWeight->Bold,
      FontColor->RGBColor[0.6, 0.4, 0.2]]},
    {
     TemplateBox[{"\"Param. form \"", "15", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "15", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "15", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0.5, 0.5],
      FrontFaceColor->RGBColor[1, 0.5, 0.5],
      BackFaceColor->RGBColor[1, 0.5, 0.5],
      GraphicsColor->RGBColor[1, 0.5, 0.5],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0.5, 0.5]]},
    {
     TemplateBox[{"\"Param. form \"", "16", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "16", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "16", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 1],
      FrontFaceColor->RGBColor[0, 1, 1],
      BackFaceColor->RGBColor[0, 1, 1],
      GraphicsColor->RGBColor[0, 1, 1],
      FontWeight->Bold,
      FontColor->RGBColor[0, 1, 1]]},
    {
     TemplateBox[{"\"Param. form \"", "17", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "17", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "17", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontWeight->Bold,
      FontColor->RGBColor[1, 0, 0]]},
    {
     TemplateBox[{"\"Param. form \"", "18", "\" Fiber functor \"", "1"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]]},
    {
     TemplateBox[{"\"Param. form \"", "18", "\" Fiber functor \"", "2"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]]},
    {
     TemplateBox[{"\"Param. form \"", "18", "\" Fiber functor \"", "3"},
      "RowDefault"], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox[
      SuperscriptBox["\<\"w\"\>", "2"],
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["\<\"w\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]], 
     StyleBox["1",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontWeight->Bold,
      FontColor->GrayLevel[0]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.992598796423601*^9, {3.995593416623438*^9, 3.99559342416958*^9}, {
   3.9955934594881973`*^9, 3.995593465789593*^9}, 3.995593507736254*^9, {
   3.996721468572521*^9, 3.9967214843891525`*^9}, {3.996721795758251*^9, 
   3.9967218222508698`*^9}, 3.996722995434601*^9, 3.996723973635809*^9, 
   3.996725988769691*^9, 3.996726325037598*^9, 3.996738264545656*^9, 
   3.996748222492094*^9, 3.996751419391037*^9, {3.996835971278528*^9, 
   3.9968359777916317`*^9}, 3.99683866326775*^9, 3.996838963118559*^9, 
   3.996842495294592*^9, 3.996842854955208*^9, 3.996885914132726*^9, 
   3.996886810658924*^9, 3.996886854696436*^9, 3.997317799379303*^9, {
   3.997318402260725*^9, 3.997318417061222*^9}, 3.997413487392273*^9, 
   3.99778580889666*^9, 3.997948180065981*^9, 3.997948345358906*^9, 
   3.998107954449694*^9, 3.999233910772861*^9, 3.999257273137783*^9, 
   3.999328179188638*^9, 3.9993316314203815`*^9, 3.999336987450024*^9, 
   3.999482613211963*^9, 3.9995921657716103`*^9, 3.9997513244875946`*^9, 
   3.999850854913032*^9, 4.0001674266904883`*^9, 4.0001688286334305`*^9, 
   4.0001701214194155`*^9, 4.000170476928929*^9, 4.00019386462175*^9, 
   4.000200276922798*^9},
 CellLabel->
  "Out[36]//TableForm=",ExpressionUUID->"b00441e6-32eb-9e46-a27d-\
f6245638b231"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Automorphisms of the fusion ring", "Section",
 CellChangeTimes->{{3.991475094350914*^9, 3.991475103970573*^9}, {
  3.9968360512684784`*^9, 
  3.996836058685366*^9}},ExpressionUUID->"48637de9-4f7b-c34f-8661-\
ef9c0f28fbc3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "of", " ", "all", " ", "we", " ", "define", " ", "all", " ", 
    "the", " ", "matrices", " ", "that", " ", "implement", " ", "the", " ", 
    "automorphisms", " ", "for", " ", "the", " ", "objects", " ", 
    TemplateBox[<|"boxes" -> FormBox[
        RowBox[{
          SubscriptBox[
           StyleBox["V", "TI"], "1"], ",", "\[Ellipsis]", ",", 
          SubscriptBox[
           StyleBox["V", "TI"], "9"]}], TraditionalForm], "errors" -> {}, 
      "input" -> "V_ 1, \\dots, V_ 9", "state" -> "Boxes"|>,
     "TeXAssistantTemplate"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"allMats", "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "2"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GL2F3", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"allMats", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Det", "[", "#", "]"}], ",", "3"}], "]"}], "!=", "0"}], 
        "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Row", "[", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Riffle", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\"\<mat[\>\"", ",", "matGL2F3", ",", "\"\<]=\>\"", ",", 
               RowBox[{"MatrixForm", "[", 
                RowBox[{"GL2F3", "[", 
                 RowBox[{"[", "matGL2F3", "]"}], "]"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"matGL2F3", ",", "1", ",", 
               RowBox[{"Length", "[", "GL2F3", "]"}]}], "}"}]}], "]"}], ",", 
           "\"\< , \>\""}], "]"}]}], "]"}], ",", 
       RowBox[{"FontSize", "->", "12"}]}], "]"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.991472751663807*^9, 3.9914730435979824`*^9}, {
   3.9914731078710766`*^9, 3.991473120403909*^9}, {3.9914731621280174`*^9, 
   3.991473176052931*^9}, {3.9914732464526215`*^9, 3.991473247347679*^9}, {
   3.991473297118311*^9, 3.9914733452315*^9}, 3.99147338434897*^9, {
   3.991473440789283*^9, 3.991473461782255*^9}, {3.9914735699343853`*^9, 
   3.991473649624338*^9}, 3.991473800891386*^9, {3.9914749826278687`*^9, 
   3.991474982800707*^9}, {3.9917255775886574`*^9, 3.9917257152488537`*^9}, {
   3.992571096149111*^9, 3.992571178028255*^9}, {3.996837427643423*^9, 
   3.996837431865024*^9}, {3.9968376535054665`*^9, 3.996837699989158*^9}, {
   3.996837769095909*^9, 3.996837815243313*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"9f77a7fc-54d1-2e4a-a0eb-69f67ae0b1a6"],

Cell[BoxData[
 StyleBox[
  TemplateBox[{"\"mat[\"", "1", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "2", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "3", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "4", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "5", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "6", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "1"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "7", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "8", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "2"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "9", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "2"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "10", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "11", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "2"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "12", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"0", "2"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "13", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "0"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "14", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "0"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "15", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "0"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "16", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "0"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "17", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "0"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "18", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "0"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "19", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "20", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "21", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "22", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "23", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "24", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "1"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "25", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "2"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "26", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "2"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "27", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "28", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "2"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "29", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "30", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"1", "2"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "31", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "0"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "32", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "0"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "33", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "0"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "34", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "0"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "35", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "0"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "36", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "0"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "37", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "1"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "38", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "1"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "39", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "40", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "1"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "41", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "42", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "1"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "43", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "2"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "44", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "2"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "45", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "46", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "2"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "47", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "\" , \"", "\"mat[\"", "48", "\"]=\"", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
       GridBox[{{"2", "2"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
        1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
       "\[NoBreak]", ")"}], 
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]},
   "RowDefault"],
  StripOnInput->False,
  FontSize->12]], "Print",
 CellChangeTimes->{{3.991725606037828*^9, 3.991725626341005*^9}, {
   3.99172567538829*^9, 3.991725715536665*^9}, 3.991730318826195*^9, 
   3.991734282627514*^9, 3.9917438346379833`*^9, 3.9917876108870697`*^9, 
   3.9917918269015045`*^9, 3.991793289112787*^9, 3.9917934281344795`*^9, 
   3.991800489492645*^9, 3.991895351557764*^9, 3.991895559975263*^9, 
   3.9919122035511913`*^9, 3.991975203350897*^9, 3.991987733286623*^9, 
   3.992004469538046*^9, 3.992048504033291*^9, {3.992571147829195*^9, 
   3.992571178656164*^9}, 3.992599768112871*^9, 3.992661508282698*^9, 
   3.992661666842966*^9, 3.9926640583743095`*^9, 3.992667170268154*^9, 
   3.992675025992092*^9, 3.993009848751992*^9, 3.993030107071511*^9, 
   3.993177292051161*^9, 3.993180390542288*^9, 3.993710140123556*^9, 
   3.9937121830010357`*^9, 3.995544241059969*^9, 3.995592589724741*^9, 
   3.99559498244936*^9, 3.995598407785353*^9, 3.995601964913721*^9, 
   3.995604258343464*^9, 3.996722996926756*^9, 3.9967239751303654`*^9, 
   3.996725990650648*^9, 3.996726329541744*^9, 3.9967382688248863`*^9, 
   3.996748223729738*^9, 3.996751420900227*^9, {3.996837802346598*^9, 
   3.9968378162265015`*^9}, 3.996838664604728*^9, 3.996838971460188*^9, 
   3.996842497248543*^9, 3.996842856216686*^9, 3.996885918068735*^9, 
   3.997317805579302*^9, 3.9977858119062595`*^9, 3.9979481822644424`*^9, 
   3.997948346546171*^9, 3.9981079572706413`*^9, 3.9992572754653053`*^9, 
   3.999328180560222*^9, 3.999331646635996*^9, {3.999592141921982*^9, 
   3.9995921671351624`*^9}, 3.9997513265599747`*^9, 4.000167426763502*^9, 
   4.000168828669672*^9, 4.000169923382311*^9, 4.0001701215079155`*^9, 
   4.00017047696135*^9, 4.000193864688887*^9, 4.0002002770082855`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"c46d7b5d-5560-0c4b-8e9f-decc7ec0fa91"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "define", " ", "two", " ", "functions", " ", "that", " ", 
    "implement", " ", "the", " ", "action", " ", "of", " ", "the", " ", 
    "automorphism"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"GL2F3", "[", 
           RowBox[{"[", "RingAut", "]"}], "]"}], ".", 
          RowBox[{"ObjInZ3xZ3", "[", "Obj1d1", "]"}]}], ",", "3"}], "]"}], "===", 
       RowBox[{"ObjInZ3xZ3", "[", "Obj1d2", "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"ActForward", "[", 
         RowBox[{"RingAut", ",", "Obj1d1"}], "]"}], "=", "Obj1d2"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ActBackward", "[", 
         RowBox[{"RingAut", ",", "Obj1d2"}], "]"}], "=", "Obj1d1"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"RingAut", ",", "1", ",", 
      RowBox[{"Length", "[", "GL2F3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Obj1d1", ",", "1", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Obj1d2", ",", "1", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9914740226824894`*^9, 3.991474031860884*^9}, {
   3.9914741025878887`*^9, 3.991474177648449*^9}, {3.991474335800938*^9, 
   3.991474342192961*^9}, {3.991474373272798*^9, 3.99147442573007*^9}, {
   3.991474509854124*^9, 3.991474515672088*^9}, {3.9914745471581783`*^9, 
   3.991474559585293*^9}, {3.9914746054227753`*^9, 3.991474666586468*^9}, 
   3.9914747034902134`*^9, {3.991474754670784*^9, 3.991474764750643*^9}, {
   3.99147481728026*^9, 3.991474887590767*^9}, {3.9914749476733494`*^9, 
   3.9914749644425297`*^9}, {3.991626176648504*^9, 3.991626201933555*^9}, {
   3.993009856438135*^9, 3.99300986257222*^9}, {3.993009971982643*^9, 
   3.993009979990061*^9}, {3.993710268986141*^9, 3.993710353375334*^9}, {
   3.995595416435001*^9, 3.995595493995403*^9}, {3.996748143164381*^9, 
   3.996748155310713*^9}, {3.9968380488589687`*^9, 3.996838093895838*^9}, {
   3.996838169723818*^9, 3.9968382385764713`*^9}, 3.996838792657715*^9, 
   4.0000198143910284`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"d30d041c-bcf4-8a46-a115-81e0c5c3f10e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "look", " ", "for", " ", "the", " ", "ring", " ", 
    "automorphisms", " ", "that", " ", "map", " ", "a", " ", "starting", " ", 
    "parametric", " ", "form", " ", "to", " ", "an", " ", "ending", " ", 
    RowBox[{"one", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"AutForward", "[", 
       RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AutForwardSwap", "[", 
       RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ActForward", "[", 
             RowBox[{"RingAut", ",", 
              RowBox[{"epsilon", "[", "StartParamForm", "]"}]}], "]"}], "==", 
            " ", 
            RowBox[{"epsilon", "[", "EndParamForm", "]"}]}], " ", "&&", 
           "\[IndentingNewLine]", " ", 
           RowBox[{"And", "@@", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Simplify", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Invariant", "[", "StartParamForm", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"row", ",", "Obj1d"}], "]"}], "]"}], ")"}], "-", 
                  RowBox[{
                   RowBox[{"Invariant", "[", "EndParamForm", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ActForward", "[", 
                    RowBox[{"RingAut", ",", "row"}], "]"}], ",", 
                    RowBox[{"ActForward", "[", 
                    RowBox[{"RingAut", ",", "Obj1d"}], "]"}]}], "]"}], 
                   "]"}]}], "]"}], "==", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"row", ",", "1", ",", "9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], 
             "]"}]}]}], "  ", ",", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{
            RowBox[{"AutForward", "[", 
             RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], ",", 
            "RingAut"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ActForward", "[", 
             RowBox[{"RingAut", ",", 
              RowBox[{"epsilon", "[", "StartParamForm", "]"}]}], "]"}], "==", 
            RowBox[{"Z3xZ3InObj", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"ObjInZ3xZ3", "[", 
                 RowBox[{"epsilon", "[", "EndParamForm", "]"}], "]"}], "*", 
                "2"}], ",", "3"}], "]"}], "]"}]}], " ", "&&", " ", 
           "\[IndentingNewLine]", " ", 
           RowBox[{"And", "@@", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Simplify", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Invariant", "[", "StartParamForm", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"row", ",", "Obj1d"}], "]"}], "]"}], ")"}], "^", 
                   "2"}], "-", 
                  RowBox[{
                   RowBox[{"Invariant", "[", "EndParamForm", "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ActForward", "[", 
                    RowBox[{"RingAut", ",", "row"}], "]"}], ",", 
                    RowBox[{"ActForward", "[", 
                    RowBox[{"RingAut", ",", "Obj1d"}], "]"}]}], "]"}], 
                   "]"}]}], "]"}], "==", "0"}], ",", 
               RowBox[{"{", 
                RowBox[{"row", ",", "1", ",", "9"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], 
             "]"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{
            RowBox[{"AutForwardSwap", "[", 
             RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], ",", 
            "RingAut"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"RingAut", ",", "1", ",", 
         RowBox[{"Length", "[", "GL2F3", "]"}]}], "}"}]}], "]"}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"StartParamForm", ",", "1", ",", "18"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"EndParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.993182806978091*^9, 3.993182941221539*^9}, {
   3.9937101458157043`*^9, 3.9937101525541115`*^9}, {3.9937103677867756`*^9, 
   3.993710488680645*^9}, {3.993710901551098*^9, 3.9937109250705833`*^9}, {
   3.995594869105057*^9, 3.9955950649599857`*^9}, {3.9955952230800743`*^9, 
   3.9955952231677513`*^9}, {3.995595930271641*^9, 3.995595986344515*^9}, {
   3.995596017032549*^9, 3.995596084547552*^9}, {3.995596146032656*^9, 
   3.995596158349348*^9}, {3.995598433789324*^9, 3.99559848284202*^9}, {
   3.995598514619121*^9, 3.995598606405168*^9}, {3.9955986597694397`*^9, 
   3.995598660657606*^9}, {3.995598693126772*^9, 3.995598757156672*^9}, {
   3.9955988451757717`*^9, 3.995598951858282*^9}, {3.995599038373855*^9, 
   3.995599060535473*^9}, {3.995599152404457*^9, 3.995599185117601*^9}, {
   3.995599407354553*^9, 3.995599450181599*^9}, {3.995599506037165*^9, 
   3.995599540289376*^9}, {3.9955996126187134`*^9, 3.995599625142788*^9}, {
   3.99559984833399*^9, 3.995599889751896*^9}, {3.995601441835129*^9, 
   3.995601457578104*^9}, {3.9956041046013317`*^9, 3.9956041072675095`*^9}, {
   3.996722174702604*^9, 3.996722394188305*^9}, {3.996722436079872*^9, 
   3.996722436773258*^9}, {3.996722495242068*^9, 3.9967225060377197`*^9}, {
   3.996722580428047*^9, 3.996722804362631*^9}, {3.9967228781098576`*^9, 
   3.996722879390333*^9}, {3.9967229316316147`*^9, 3.996722954383793*^9}, {
   3.996723037634485*^9, 3.996723043739269*^9}, {3.996723090443807*^9, 
   3.9967230937021713`*^9}, 3.996723158300165*^9, {3.996723199046722*^9, 
   3.996723218629057*^9}, {3.9967238312005634`*^9, 3.996723840631907*^9}, {
   3.996723941017914*^9, 3.9967239417966022`*^9}, {3.996724266393151*^9, 
   3.9967242665808754`*^9}, {3.996724760907013*^9, 3.996724790258623*^9}, {
   3.996724833971248*^9, 3.9967248379552765`*^9}, {3.9967252695768833`*^9, 
   3.996725359697394*^9}, {3.996725728543558*^9, 3.9967257654187527`*^9}, {
   3.996726046174074*^9, 3.996726050134964*^9}, {3.9967260814078197`*^9, 
   3.996726085045542*^9}, {3.9967262179460697`*^9, 3.99672623321117*^9}, 
   3.9967263430759697`*^9, {3.9967269557161922`*^9, 3.9967269906723385`*^9}, 
   3.996727037891897*^9, {3.9967382998675785`*^9, 3.9967383525728*^9}, {
   3.996738464772941*^9, 3.996738466535757*^9}, {3.9967385568457813`*^9, 
   3.9967385636059837`*^9}, {3.996738683264581*^9, 3.996738716198918*^9}, {
   3.996738758411946*^9, 3.996738758548958*^9}, 3.996738837233619*^9, {
   3.996738969726415*^9, 3.99673897652442*^9}, {3.996739086726862*^9, 
   3.996739086825369*^9}, {3.996739119505174*^9, 3.996739124689701*^9}, {
   3.996739442858404*^9, 3.996739447489994*^9}, {3.996739491949018*^9, 
   3.996739500942997*^9}, {3.9967397344272537`*^9, 3.996739742824707*^9}, {
   3.996739823250107*^9, 3.996739825089075*^9}, {3.996740309619961*^9, 
   3.9967403448855534`*^9}, {3.996740420560991*^9, 3.9967405834677334`*^9}, {
   3.9967408651178265`*^9, 3.996740890181949*^9}, {3.996741185837742*^9, 
   3.996741203449297*^9}, {3.996742129589003*^9, 3.996742130231262*^9}, {
   3.9967430433758163`*^9, 3.9967430548999767`*^9}, {3.9967432755310593`*^9, 
   3.996743298410879*^9}, {3.99674819132498*^9, 3.99674819134853*^9}, {
   3.996838350206148*^9, 3.996838373458477*^9}, {3.996838412776893*^9, 
   3.996838421495445*^9}, {3.996838510789827*^9, 3.996838556186605*^9}, {
   3.996838623477005*^9, 3.996838625150884*^9}, {3.996838692244818*^9, 
   3.996838731246505*^9}, {3.996838915385772*^9, 3.996838935134287*^9}, {
   3.996839179374862*^9, 3.996839248440916*^9}, {3.996840325568737*^9, 
   3.996840472305548*^9}, 3.996840640214323*^9, {3.996840921624712*^9, 
   3.996841005931759*^9}, {3.996841044813682*^9, 3.99684112789834*^9}, {
   3.996841260323593*^9, 3.996841419760765*^9}, {3.996841451356449*^9, 
   3.996841507352026*^9}, {3.996842370929519*^9, 3.9968423737773*^9}, {
   3.996842534887531*^9, 3.9968425772444763`*^9}, {3.996842907891475*^9, 
   3.996842909216536*^9}, {3.996842956573601*^9, 3.996842970921901*^9}, {
   3.996843066599327*^9, 3.996843066937481*^9}, {3.996886299822996*^9, 
   3.996886310589033*^9}, {3.996886384408754*^9, 3.996886418991905*^9}, {
   3.996886510019863*^9, 3.996886515679451*^9}, {3.997317619849663*^9, 
   3.997317623280081*^9}, {3.997317912342209*^9, 3.9973179258331738`*^9}, {
   3.997317999906359*^9, 3.9973180411614056`*^9}, {3.997318190859773*^9, 
   3.997318192553507*^9}, {3.9979481174860935`*^9, 3.997948134060926*^9}, {
   4.000019072594368*^9, 4.000019075518503*^9}, {4.000019320240917*^9, 
   4.0000193265619545`*^9}, 4.00001981878553*^9, {4.000020121691019*^9, 
   4.0000201237925034`*^9}, {4.000020471438265*^9, 4.000020473427975*^9}, 
   4.0000565221910105`*^9, {4.000169937816749*^9, 4.000169944519541*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"273c41f8-3eac-ee48-88c4-bdd28867b5d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Now", " ", "we", " ", "check", " ", "that"}], ",", " ", 
    RowBox[{
    "given", " ", "a", " ", "starting", " ", "parametric", " ", "form"}], ",",
     " ", 
    RowBox[{
    "applying", " ", "a", " ", "ring", " ", "automorphism", " ", "we", " ", 
     "ALWAYS", " ", "obtain", " ", "another", " ", "parametric", " ", 
     "form"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"AutForward", "[", 
            RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"EndParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}], "!=", 
        RowBox[{"Length", "[", "GL2F3", "]"}]}], "||", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"AutForwardSwap", "[", 
            RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"EndParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}], "!=", 
        RowBox[{"Length", "[", "GL2F3", "]"}]}], "||", 
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"AutForward", "[", 
             RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"EndParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}], 
          "]"}], "]"}], "=!=", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "GL2F3", "]"}], "]"}]}], "||", 
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"AutForwardSwap", "[", 
             RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"EndParamForm", ",", "1", ",", "18"}], "}"}]}], "]"}], 
          "]"}], "]"}], "=!=", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "GL2F3", "]"}], "]"}]}]}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{
       "\"\<Param. form \>\"", ",", "StartParamForm", ",", 
        "\"\<: we are missing some ring automorphisms.\>\""}], "]"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{"StartParamForm", ",", "1", ",", "18"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.993182806978091*^9, 3.993182941221539*^9}, {
   3.9937101458157043`*^9, 3.9937101525541115`*^9}, {3.9937103677867756`*^9, 
   3.993710488680645*^9}, {3.993710901551098*^9, 3.9937109250705833`*^9}, {
   3.995594869105057*^9, 3.9955950649599857`*^9}, {3.9955952230800743`*^9, 
   3.9955952231677513`*^9}, {3.995595930271641*^9, 3.995595986344515*^9}, {
   3.995596017032549*^9, 3.995596084547552*^9}, {3.995596146032656*^9, 
   3.995596158349348*^9}, {3.995598433789324*^9, 3.99559848284202*^9}, {
   3.995598514619121*^9, 3.995598606405168*^9}, {3.9955986597694397`*^9, 
   3.995598660657606*^9}, {3.995598693126772*^9, 3.995598757156672*^9}, {
   3.9955988451757717`*^9, 3.995598951858282*^9}, {3.995599038373855*^9, 
   3.995599060535473*^9}, {3.995599152404457*^9, 3.995599185117601*^9}, {
   3.995599407354553*^9, 3.995599450181599*^9}, {3.995599506037165*^9, 
   3.995599540289376*^9}, {3.9955996126187134`*^9, 3.995599625142788*^9}, {
   3.99559984833399*^9, 3.995599889751896*^9}, {3.995601441835129*^9, 
   3.995601457578104*^9}, {3.9956041046013317`*^9, 3.9956041072675095`*^9}, {
   3.996722174702604*^9, 3.996722394188305*^9}, {3.996722436079872*^9, 
   3.996722436773258*^9}, {3.996722495242068*^9, 3.9967225060377197`*^9}, {
   3.996722580428047*^9, 3.996722804362631*^9}, {3.9967228781098576`*^9, 
   3.996722879390333*^9}, {3.9967229316316147`*^9, 3.996722954383793*^9}, {
   3.996723037634485*^9, 3.996723043739269*^9}, {3.996723090443807*^9, 
   3.9967230937021713`*^9}, 3.996723158300165*^9, {3.996723199046722*^9, 
   3.996723218629057*^9}, {3.9967238312005634`*^9, 3.996723840631907*^9}, {
   3.996723941017914*^9, 3.9967239417966022`*^9}, {3.996724266393151*^9, 
   3.9967242665808754`*^9}, {3.996724760907013*^9, 3.996724790258623*^9}, {
   3.996724833971248*^9, 3.9967248379552765`*^9}, {3.9967252695768833`*^9, 
   3.996725359697394*^9}, {3.996725728543558*^9, 3.9967257654187527`*^9}, {
   3.996726046174074*^9, 3.996726050134964*^9}, {3.9967260814078197`*^9, 
   3.996726085045542*^9}, {3.9967262179460697`*^9, 3.99672623321117*^9}, 
   3.9967263430759697`*^9, {3.9967269557161922`*^9, 3.9967269906723385`*^9}, 
   3.996727037891897*^9, {3.9967382998675785`*^9, 3.9967383525728*^9}, {
   3.996738464772941*^9, 3.996738466535757*^9}, {3.9967385568457813`*^9, 
   3.9967385636059837`*^9}, {3.996738683264581*^9, 3.996738716198918*^9}, {
   3.996738758411946*^9, 3.996738758548958*^9}, 3.996738837233619*^9, {
   3.996738969726415*^9, 3.99673897652442*^9}, {3.996739086726862*^9, 
   3.996739086825369*^9}, {3.996739119505174*^9, 3.996739124689701*^9}, {
   3.996739442858404*^9, 3.996739447489994*^9}, {3.996739491949018*^9, 
   3.996739500942997*^9}, {3.9967397344272537`*^9, 3.996739742824707*^9}, {
   3.996739823250107*^9, 3.996739825089075*^9}, {3.996740309619961*^9, 
   3.9967403448855534`*^9}, {3.996740420560991*^9, 3.9967405834677334`*^9}, {
   3.9967408651178265`*^9, 3.996740890181949*^9}, {3.996741185837742*^9, 
   3.996741203449297*^9}, {3.996742129589003*^9, 3.996742130231262*^9}, {
   3.9967430433758163`*^9, 3.9967430548999767`*^9}, {3.9967432755310593`*^9, 
   3.996743298410879*^9}, {3.99674819132498*^9, 3.99674819134853*^9}, {
   3.996838350206148*^9, 3.996838373458477*^9}, {3.996838412776893*^9, 
   3.996838421495445*^9}, {3.996838510789827*^9, 3.996838556186605*^9}, {
   3.996838623477005*^9, 3.996838625150884*^9}, {3.996838692244818*^9, 
   3.996838731246505*^9}, {3.996838915385772*^9, 3.996838935134287*^9}, {
   3.996839179374862*^9, 3.996839248440916*^9}, {3.996840325568737*^9, 
   3.996840472305548*^9}, 3.996840640214323*^9, {3.996840921624712*^9, 
   3.996841005931759*^9}, {3.996841044813682*^9, 3.99684112789834*^9}, {
   3.996841260323593*^9, 3.996841419760765*^9}, {3.996841451356449*^9, 
   3.996841507352026*^9}, {3.996842370929519*^9, 3.9968423737773*^9}, {
   3.996842534887531*^9, 3.9968425772444763`*^9}, {3.996842907891475*^9, 
   3.996842909216536*^9}, {3.996842956573601*^9, 3.996842970921901*^9}, {
   3.996843066599327*^9, 3.996843066937481*^9}, {3.996886299822996*^9, 
   3.996886310589033*^9}, {3.996886384408754*^9, 3.99688649847736*^9}, {
   3.996886556202364*^9, 3.996886678060829*^9}, {3.997317625563698*^9, 
   3.997317628747181*^9}, {3.997317872081114*^9, 3.997317872791888*^9}, {
   3.997318063001417*^9, 3.99731817181188*^9}, 3.997318205720038*^9, 
   4.0000193375235415`*^9, 4.000056550967446*^9, {4.000056584063006*^9, 
   4.0000566036172867`*^9}, 4.000169913354617*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"5e6da763-a4d1-9143-8a71-a0c5d05c8290"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Here", " ", "we", " ", "can", " ", "see", " ", "the", " ", "action", " ", 
    "of", " ", "the", " ", "ring", " ", "automorphisms", " ", "on", " ", 
    "the", " ", "parametric", " ", "forms"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"StartParamForm", "=", "3"}], ";", 
    RowBox[{"EndParamForm", "=", "18"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<The following ring aut. do \>\"", ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<not\>\"", ",", "Red"}], "]"}], ",", 
     "\"\< need to be composed with a swap A<->B.\>\""}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Ring aut. n. \>\"", ",", "RingAut", ",", "\"\<: (\>\"", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"ActForward", "[", 
                  RowBox[{"RingAut", ",", "Obj1d"}], "]"}], ",", 
                 RowBox[{"colorRules", "[", 
                  RowBox[{
                   RowBox[{"ActForward", "[", 
                    RowBox[{"RingAut", ",", "Obj1d"}], "]"}], "-", "1"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
             "\"\<, \>\""}], "]"}]}]}], ",", "\"\<)     \>\"", ",", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{"GL2F3", "[", 
           RowBox[{"[", "RingAut", "]"}], "]"}], "]"}]}], "}"}], "]"}], "]"}],
      "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"RingAut", ",", 
       RowBox[{"AutForward", "[", 
        RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}]}], "}"}]}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<The following ring aut. should be composed \>\"", ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<with\>\"", ",", "Red"}], "]"}], ",", 
     "\"\< a swap A<->B.\>\""}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"Row", "[", 
       RowBox[{"{", 
        RowBox[{
        "\"\<Ring aut. n. \>\"", ",", "RingAut", ",", "\"\<: (\>\"", ",", 
         RowBox[{"Sequence", "@@", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Riffle", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Style", "[", 
                RowBox[{
                 RowBox[{"ActForward", "[", 
                  RowBox[{"RingAut", ",", "Obj1d"}], "]"}], ",", 
                 RowBox[{"colorRules", "[", 
                  RowBox[{
                   RowBox[{"ActForward", "[", 
                    RowBox[{"RingAut", ",", "Obj1d"}], "]"}], "-", "1"}], 
                  "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"Obj1d", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
             "\"\<, \>\""}], "]"}]}]}], ",", "\"\<)     \>\"", ",", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{"GL2F3", "[", 
           RowBox[{"[", "RingAut", "]"}], "]"}], "]"}]}], "}"}], "]"}], "]"}],
      "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"RingAut", ",", 
       RowBox[{"AutForwardSwap", "[", 
        RowBox[{"StartParamForm", ",", "EndParamForm"}], "]"}]}], "}"}]}], 
    "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.993182806978091*^9, 3.993182941221539*^9}, {
   3.9937101458157043`*^9, 3.9937101525541115`*^9}, {3.9937103677867756`*^9, 
   3.993710488680645*^9}, {3.993710901551098*^9, 3.9937109250705833`*^9}, {
   3.995594869105057*^9, 3.9955950649599857`*^9}, {3.9955952230800743`*^9, 
   3.9955952231677513`*^9}, {3.995595930271641*^9, 3.995595986344515*^9}, {
   3.995596017032549*^9, 3.995596084547552*^9}, {3.995596146032656*^9, 
   3.995596158349348*^9}, {3.995604011177349*^9, 3.995604014021021*^9}, {
   3.9956048510768013`*^9, 3.995604873693636*^9}, {3.9956088370227547`*^9, 
   3.995608838649675*^9}, 3.995610529623253*^9, {3.995611856978976*^9, 
   3.995611857079626*^9}, 3.995613350304844*^9, 3.995613395613775*^9, {
   3.995613449044647*^9, 3.995613449130207*^9}, {3.9967422349960933`*^9, 
   3.996742315458845*^9}, {3.996742369782186*^9, 3.996742437528681*^9}, {
   3.996742520917515*^9, 3.996742696876106*^9}, {3.996742732889633*^9, 
   3.996742765621434*^9}, {3.996742874506468*^9, 3.996742933514969*^9}, {
   3.996743405233526*^9, 3.996743431086437*^9}, {3.996743487800503*^9, 
   3.996743547542969*^9}, 3.996747066248642*^9, {3.99674709652622*^9, 
   3.9967470966316757`*^9}, {3.996748052138708*^9, 3.996748052820909*^9}, {
   3.996748191351839*^9, 3.996748191358379*^9}, {3.9967522377963753`*^9, 
   3.99675226262068*^9}, {3.996752310666254*^9, 3.996752325714823*^9}, {
   3.996843100435438*^9, 3.99684316269532*^9}, {3.996886746324547*^9, 
   3.99688677282904*^9}, {3.996886877718368*^9, 3.996886928218744*^9}, {
   3.99688735392008*^9, 3.996887359270874*^9}, {3.9973182144857883`*^9, 
   3.997318250297198*^9}, {3.99731831999078*^9, 3.997318337047177*^9}, {
   3.998107978459652*^9, 3.998107994699236*^9}, {3.999328191276901*^9, 
   3.9993282198189526`*^9}, {3.999328250971958*^9, 3.999328251039165*^9}, {
   3.999328311451725*^9, 3.999328311521778*^9}, {3.99932838648765*^9, 
   3.9993283868162518`*^9}, 3.9995921760640087`*^9, {3.9995922152704487`*^9, 
   3.999592257445648*^9}, 3.999592873930025*^9, {3.999593145946293*^9, 
   3.999593147769518*^9}, {3.999593240728335*^9, 3.999593242738806*^9}, {
   3.9995933273279095`*^9, 3.9995933276642265`*^9}, 3.999593898398567*^9, {
   3.999594135071785*^9, 3.999594194310894*^9}, {3.999594247833699*^9, 
   3.99959430754798*^9}, {3.999594491373241*^9, 3.99959451274544*^9}, 
   3.999594570766072*^9, {3.999594667544579*^9, 3.999594667696814*^9}, 
   3.999595200964323*^9, {3.999596481036606*^9, 3.9995964811385593`*^9}, {
   3.999596574597447*^9, 3.999596574970959*^9}, {3.9995966327198687`*^9, 
   3.999596642396698*^9}, 3.999596711291548*^9, {3.999597276063158*^9, 
   3.999597276439059*^9}, {3.999597347368447*^9, 3.999597352450087*^9}, {
   3.999597416222939*^9, 3.9995974165285625`*^9}, {3.999597466833814*^9, 
   3.999597467264599*^9}, {3.99960064000465*^9, 3.999600705138174*^9}, {
   3.9996010453483047`*^9, 3.999601050896353*^9}, {3.999602124109484*^9, 
   3.999602125543312*^9}, {3.9997513416982*^9, 3.9997513420876694`*^9}, {
   3.999751654763109*^9, 3.9997516555013885`*^9}, {3.999752613447151*^9, 
   3.999752685840919*^9}, {3.999752718298765*^9, 3.999752813012417*^9}, {
   3.999752863132873*^9, 3.999752863202986*^9}, {3.999752920923851*^9, 
   3.999752921018446*^9}, {4.000056567340688*^9, 4.000056569579073*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"32133037-8f23-e54b-9171-68f2c66dd0a4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The following ring aut. do \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"not\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], 
   "\[InvisibleSpace]", "\<\" need to be composed with a swap A<->B.\"\>"}],
  SequenceForm["The following ring aut. do ", 
   Style["not", 
    RGBColor[1, 0, 0]], " need to be composed with a swap A<->B."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.0002002806381283`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"60f036d5-b25e-d04b-874d-c46cc5b2e8b0"],

Cell[BoxData[
 TemplateBox[{"\"Ring aut. n. \"", "33", "\": (\"", 
   StyleBox["1", 
    GrayLevel[0], StripOnInput -> False], "\", \"", 
   StyleBox["9", 
    RGBColor[1, 0, 0], StripOnInput -> False], "\", \"", 
   StyleBox["3", 
    RGBColor[0, 1, 0], StripOnInput -> False], "\", \"", 
   StyleBox["5", 
    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["4", 
    RGBColor[1, 0.5, 0], StripOnInput -> False], "\", \"", 
   StyleBox["6", 
    RGBColor[0.6, 0.4, 0.2], StripOnInput -> False], "\", \"", 
   StyleBox["8", 
    RGBColor[0, 1, 1], StripOnInput -> False], "\", \"", 
   StyleBox["7", 
    RGBColor[1, 0.5, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["2", 
    RGBColor[0, 0, 1], StripOnInput -> False], "\")     \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"2", "0"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 1,
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
      ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.000200280645109*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"a3cb1ef8-cac2-6847-83a8-d67642371855"],

Cell[BoxData[
 TemplateBox[{"\"Ring aut. n. \"", "39", "\": (\"", 
   StyleBox["1", 
    GrayLevel[0], StripOnInput -> False], "\", \"", 
   StyleBox["9", 
    RGBColor[1, 0, 0], StripOnInput -> False], "\", \"", 
   StyleBox["2", 
    RGBColor[0, 0, 1], StripOnInput -> False], "\", \"", 
   StyleBox["6", 
    RGBColor[0.6, 0.4, 0.2], StripOnInput -> False], "\", \"", 
   StyleBox["3", 
    RGBColor[0, 1, 0], StripOnInput -> False], "\", \"", 
   StyleBox["7", 
    RGBColor[1, 0.5, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["8", 
    RGBColor[0, 1, 1], StripOnInput -> False], "\", \"", 
   StyleBox["5", 
    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["4", 
    RGBColor[1, 0.5, 0], StripOnInput -> False], "\")     \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"2", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 1,
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
      ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.000200280651022*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"4e407136-129d-d141-b214-183c5258f4ad"],

Cell[BoxData[
 TemplateBox[{"\"Ring aut. n. \"", "46", "\": (\"", 
   StyleBox["1", 
    GrayLevel[0], StripOnInput -> False], "\", \"", 
   StyleBox["9", 
    RGBColor[1, 0, 0], StripOnInput -> False], "\", \"", 
   StyleBox["4", 
    RGBColor[1, 0.5, 0], StripOnInput -> False], "\", \"", 
   StyleBox["7", 
    RGBColor[1, 0.5, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["2", 
    RGBColor[0, 0, 1], StripOnInput -> False], "\", \"", 
   StyleBox["5", 
    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["8", 
    RGBColor[0, 1, 1], StripOnInput -> False], "\", \"", 
   StyleBox["6", 
    RGBColor[0.6, 0.4, 0.2], StripOnInput -> False], "\", \"", 
   StyleBox["3", 
    RGBColor[0, 1, 0], StripOnInput -> False], "\")     \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"2", "2"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 1,
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
      ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.0002002806556015`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"cebd9f37-821e-2243-a401-4f517214ceeb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The following ring aut. should be composed \"\>", 
   "\[InvisibleSpace]", 
   StyleBox["\<\"with\"\>",
    StripOnInput->False,
    LineColor->RGBColor[1, 0, 0],
    FrontFaceColor->RGBColor[1, 0, 0],
    BackFaceColor->RGBColor[1, 0, 0],
    GraphicsColor->RGBColor[1, 0, 0],
    FontColor->RGBColor[1, 0, 0]], 
   "\[InvisibleSpace]", "\<\" a swap A<->B.\"\>"}],
  SequenceForm["The following ring aut. should be composed ", 
   Style["with", 
    RGBColor[1, 0, 0]], " a swap A<->B."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.000200280658722*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"b5adb281-a34c-7240-88b6-af6622982945"],

Cell[BoxData[
 TemplateBox[{"\"Ring aut. n. \"", "17", "\": (\"", 
   StyleBox["1", 
    GrayLevel[0], StripOnInput -> False], "\", \"", 
   StyleBox["8", 
    RGBColor[0, 1, 1], StripOnInput -> False], "\", \"", 
   StyleBox["3", 
    RGBColor[0, 1, 0], StripOnInput -> False], "\", \"", 
   StyleBox["7", 
    RGBColor[1, 0.5, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["2", 
    RGBColor[0, 0, 1], StripOnInput -> False], "\", \"", 
   StyleBox["6", 
    RGBColor[0.6, 0.4, 0.2], StripOnInput -> False], "\", \"", 
   StyleBox["9", 
    RGBColor[1, 0, 0], StripOnInput -> False], "\", \"", 
   StyleBox["5", 
    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["4", 
    RGBColor[1, 0.5, 0], StripOnInput -> False], "\")     \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"1", "0"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 1,
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
      ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.00020028065996*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"eecc8fd9-1f1d-b84b-817f-8e842c79c91e"],

Cell[BoxData[
 TemplateBox[{"\"Ring aut. n. \"", "23", "\": (\"", 
   StyleBox["1", 
    GrayLevel[0], StripOnInput -> False], "\", \"", 
   StyleBox["8", 
    RGBColor[0, 1, 1], StripOnInput -> False], "\", \"", 
   StyleBox["2", 
    RGBColor[0, 0, 1], StripOnInput -> False], "\", \"", 
   StyleBox["5", 
    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["4", 
    RGBColor[1, 0.5, 0], StripOnInput -> False], "\", \"", 
   StyleBox["7", 
    RGBColor[1, 0.5, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["9", 
    RGBColor[1, 0, 0], StripOnInput -> False], "\", \"", 
   StyleBox["6", 
    RGBColor[0.6, 0.4, 0.2], StripOnInput -> False], "\", \"", 
   StyleBox["3", 
    RGBColor[0, 1, 0], StripOnInput -> False], "\")     \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"1", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 1,
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
      ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.000200280663265*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"782642c9-5ea2-2e49-b606-2e132f4ea3dc"],

Cell[BoxData[
 TemplateBox[{"\"Ring aut. n. \"", "30", "\": (\"", 
   StyleBox["1", 
    GrayLevel[0], StripOnInput -> False], "\", \"", 
   StyleBox["8", 
    RGBColor[0, 1, 1], StripOnInput -> False], "\", \"", 
   StyleBox["4", 
    RGBColor[1, 0.5, 0], StripOnInput -> False], "\", \"", 
   StyleBox["6", 
    RGBColor[0.6, 0.4, 0.2], StripOnInput -> False], "\", \"", 
   StyleBox["3", 
    RGBColor[0, 1, 0], StripOnInput -> False], "\", \"", 
   StyleBox["5", 
    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["9", 
    RGBColor[1, 0, 0], StripOnInput -> False], "\", \"", 
   StyleBox["7", 
    RGBColor[1, 0.5, 0.5], StripOnInput -> False], "\", \"", 
   StyleBox["2", 
    RGBColor[0, 0, 1], StripOnInput -> False], "\")     \"", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
      GridBox[{{"1", "2"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 1,
        RowAlignments -> Baseline, ColumnAlignments -> Center], "\[NoBreak]", 
      ")"}], 
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]},
  "RowDefault"]], "Print",
 CellChangeTimes->{
  3.999328220588356*^9, 3.999328251824642*^9, 3.999328312453823*^9, 
   3.999328387370022*^9, {3.999592157937742*^9, 3.999592177026432*^9}, {
   3.999592216124168*^9, 3.9995922581472206`*^9}, 3.999592874931315*^9, 
   3.999593148546788*^9, 3.999593243477932*^9, 3.999593328612255*^9, 
   3.999593899104601*^9, 3.999594158644266*^9, 3.999594196416024*^9, 
   3.999594308420075*^9, {3.999594493765274*^9, 3.9995945135691757`*^9}, 
   3.999594571540108*^9, 3.99959466844923*^9, 3.999595124601989*^9, 
   3.999595201550812*^9, 3.999596482277588*^9, 3.999596575667401*^9, 
   3.9995966433152847`*^9, 3.999596711935772*^9, 3.999597277106755*^9, {
   3.999597349302447*^9, 3.999597353017699*^9}, 3.999597416924251*^9, 
   3.999597467969853*^9, {3.999600640997954*^9, 3.999600706253166*^9}, 
   3.999601052062544*^9, 3.9996021267338037`*^9, {3.999751334921329*^9, 
   3.999751342782608*^9}, 3.9997516562793045`*^9, {3.999752614569231*^9, 
   3.999752686511959*^9}, {3.999752719117365*^9, 3.99975281363673*^9}, 
   3.999752863946169*^9, 3.999752921922867*^9, 4.000167429998922*^9, 
   4.000168831926077*^9, 4.000170125637089*^9, 4.000170480056488*^9, 
   4.000193867750433*^9, 4.000200280666401*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"6d4fc466-7b85-1b4b-b767-edd699e053fc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Finally", ",", " ", 
    RowBox[{
    "starting", " ", "from", " ", "the", " ", "third", " ", "parametric", " ",
      "form"}], ",", " ", 
    RowBox[{
    "we", " ", "list", " ", "the", " ", "ring", " ", "automorphisms", " ", 
     "that", " ", "map", " ", "it", " ", "to", " ", "each", " ", "ending", 
     " ", "parametric", " ", "form", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "see", " ", "the", " ", "table", " ", "in", " ", "Appendix", " ", "C", 
        " ", "of", " ", "the", " ", "paper"}], ")"}], "."}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"TableForm", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<Ending param. form \>\"", ",", "ParamForm"}], "}"}], 
         "]"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MatrixForm", "[", 
             RowBox[{"GL2F3", "[", 
              RowBox[{"[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
           RowBox[{"AutForward", "[", 
            RowBox[{"3", ",", "ParamForm"}], "]"}]}], ",", "\"\<  \>\""}], 
         "]"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"MatrixForm", "[", 
             RowBox[{"GL2F3", "[", 
              RowBox[{"[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
           RowBox[{"AutForwardSwap", "[", 
            RowBox[{"3", ",", "ParamForm"}], "]"}]}], ",", "\"\<  \>\""}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ParamForm", ",", "3", ",", "18"}], "}"}]}], "]"}], ",", 
    RowBox[{"TableHeadings", "->", 
     RowBox[{"{", 
      RowBox[{"None", ",", 
       RowBox[{"{", 
        RowBox[{"\"\< \>\"", ",", "\"\<A=A, B=B\>\"", ",", "\"\<A<->B\>\""}], 
        "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.000169467115046*^9, 4.00016955666736*^9}, {
  4.000169655352386*^9, 4.0001696764690857`*^9}, {4.0001704006188774`*^9, 
  4.0001704035525913`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"6d6ea21f-c38a-3846-b530-a3e22a74c2b2"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      TagBox["\<\" \"\>",
       HoldForm], 
      TagBox["\<\"A=A, B=B\"\>",
       HoldForm], 
      TagBox["\<\"A<->B\"\>",
       HoldForm]},
     {
      TemplateBox[{"\"Ending param. form \"", "3"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "4"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           GridBox[{{"2", "2"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "5"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "6"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "7"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "8"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "9"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "10"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "11"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "1"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "12"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"0", "2"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "13"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"0", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "14"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"0", "1"}}, RowSpacings -> 1, 
            ColumnSpacings -> 1, RowAlignments -> Baseline, ColumnAlignments -> 
            Center], "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"0", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "15"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "16"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           GridBox[{{"2", "1"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "17"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]},
     {
      TemplateBox[{"\"Ending param. form \"", "18"},
       "RowDefault"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "0"}, {"1", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "1"}, {"1", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"2", "2"}, {"1", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"], 
      TemplateBox[{"  ", "\"  \"", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "0"}, {"2", "1"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "1"}, {"2", "0"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], 
        TagBox[
         RowBox[{"(", "\[NoBreak]", 
           
           GridBox[{{"1", "2"}, {"2", "2"}}, RowSpacings -> 1, ColumnSpacings -> 
            1, RowAlignments -> Baseline, ColumnAlignments -> Center], 
           "\[NoBreak]", ")"}], 
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]]},
       "RowWithSeparators"]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {{False}}, "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {None, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {None, {" ", "A=A, B=B", "A<->B"}}]]]], "Output",
 CellChangeTimes->{4.000169468304365*^9, 4.0001701257421913`*^9, 
  4.0001704801268635`*^9, 4.000193867833809*^9, 4.0002002807320232`*^9},
 CellLabel->
  "Out[48]//TableForm=",ExpressionUUID->"6abd350d-a44d-ae45-8f9d-\
712242eaa585"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>0.75 Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"99f055bd-b644-9944-b133-308df5626c48"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 216, 4, 50, "Section",ExpressionUUID->"2954beff-bfff-3f47-8062-737455012045"],
Cell[799, 28, 1040, 20, 36, "Input",ExpressionUUID->"f038d691-22e1-de4b-8e12-317df915edfc"],
Cell[1842, 50, 4201, 87, 180, "Input",ExpressionUUID->"dacb0a49-2872-3441-8214-320ee0276cee"],
Cell[CellGroupData[{
Cell[6068, 141, 226, 4, 41, "Subsection",ExpressionUUID->"d036d02f-092d-024e-8e0c-ab4574d7c357"],
Cell[6297, 147, 10152, 264, 508, "Input",ExpressionUUID->"da1c950c-3510-9c47-a9da-bcad23abb32e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16486, 416, 528, 8, 41, "Subsection",ExpressionUUID->"254cb19f-2e61-d945-bcf9-cd0b3b45432c"],
Cell[17017, 426, 14826, 346, 450, "Input",ExpressionUUID->"c5709dff-cbf1-7248-801f-a25a80dd7254"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31892, 778, 326, 5, 50, "Section",ExpressionUUID->"e04f828f-dbb3-074c-8501-35b923d62bc7"],
Cell[32221, 785, 8756, 178, 236, "Input",ExpressionUUID->"adc12cc0-41ec-be40-8460-63ddcf76f028"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41014, 968, 456, 7, 50, "Section",ExpressionUUID->"87c5d601-379f-6648-8572-f74e75784a33"],
Cell[CellGroupData[{
Cell[41495, 979, 7715, 166, 236, "Input",ExpressionUUID->"e3cbfe68-3b83-fb43-93db-286a5e9d7b8d"],
Cell[CellGroupData[{
Cell[49235, 1149, 4440, 75, 92, "Print",ExpressionUUID->"2b77380c-0176-be4e-9bcd-126be16b1285"],
Cell[53678, 1226, 4443, 75, 92, "Print",ExpressionUUID->"de366a77-cccd-094b-923b-1e4812813513"],
Cell[58124, 1303, 4440, 75, 92, "Print",ExpressionUUID->"52121fec-02a8-0841-bc21-0c29242be4da"],
Cell[62567, 1380, 4441, 75, 92, "Print",ExpressionUUID->"7133d0d8-fbe2-a041-bb41-2c111effaae2"],
Cell[67011, 1457, 4440, 75, 92, "Print",ExpressionUUID->"7af0f8f4-0469-a946-b6d7-f2ffe44a0fbc"],
Cell[71454, 1534, 4443, 75, 92, "Print",ExpressionUUID->"801e5e85-c9ee-294c-9185-b58ca78b0b87"],
Cell[75900, 1611, 4442, 75, 92, "Print",ExpressionUUID->"f6618ee8-f609-e641-85cc-e39b58be9de4"],
Cell[80345, 1688, 4443, 75, 92, "Print",ExpressionUUID->"d0f5d530-6eae-5049-a307-72cad9265c4c"],
Cell[84791, 1765, 4440, 75, 92, "Print",ExpressionUUID->"2c0e7851-f938-934f-a6fc-7f4b06a79bf8"],
Cell[89234, 1842, 4444, 75, 92, "Print",ExpressionUUID->"192b6957-065f-cd44-9e5c-6bf79161755f"],
Cell[93681, 1919, 4443, 75, 92, "Print",ExpressionUUID->"9acbd99d-7c4f-3c43-9ca3-5f4c2574073e"],
Cell[98127, 1996, 4442, 75, 92, "Print",ExpressionUUID->"e2aba0e6-c367-c541-af23-bcb1462fcaf4"],
Cell[102572, 2073, 4441, 75, 92, "Print",ExpressionUUID->"8fdd2407-9147-ec42-bf55-c444c62d6be2"],
Cell[107016, 2150, 4444, 75, 92, "Print",ExpressionUUID->"7c914bca-e115-eb42-baef-3289280a4141"],
Cell[111463, 2227, 4443, 75, 92, "Print",ExpressionUUID->"6d8d2eec-d44e-5b4d-9cc1-bfea1b99328f"],
Cell[115909, 2304, 4442, 75, 92, "Print",ExpressionUUID->"4ac2eb5b-9293-eb49-9565-bbbaa8810aea"],
Cell[120354, 2381, 4443, 75, 92, "Print",ExpressionUUID->"82739372-c777-4e40-8812-be12dbdecbfc"],
Cell[124800, 2458, 4444, 75, 92, "Print",ExpressionUUID->"1fe07dfa-7a64-1841-8685-b01030714672"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129293, 2539, 6165, 145, 150, "Input",ExpressionUUID->"e868abe2-f47b-ea4e-b05c-0f328e8064d5"],
Cell[135461, 2686, 175235, 5130, 944, "Output",ExpressionUUID->"b00441e6-32eb-9e46-a27d-f6245638b231"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310745, 7822, 228, 4, 50, "Section",ExpressionUUID->"48637de9-4f7b-c34f-8661-ef9c0f28fbc3"],
Cell[CellGroupData[{
Cell[310998, 7830, 2833, 65, 80, "Input",ExpressionUUID->"9f77a7fc-54d1-2e4a-a0eb-69f67ae0b1a6"],
Cell[313834, 7897, 17222, 368, 126, "Print",ExpressionUUID->"c46d7b5d-5560-0c4b-8e9f-decc7ec0fa91"]
}, Open  ]],
Cell[331071, 8268, 2401, 50, 107, "Input",ExpressionUUID->"d30d041c-bcf4-8a46-a115-81e0c5c3f10e"],
Cell[333475, 8320, 9938, 185, 221, "Input",ExpressionUUID->"273c41f8-3eac-ee48-88c4-bdd28867b5d5"],
Cell[343416, 8507, 7126, 130, 93, "Input",ExpressionUUID->"5e6da763-a4d1-9143-8a71-a0c5d05c8290"],
Cell[CellGroupData[{
Cell[350567, 8641, 7138, 136, 221, "Input",ExpressionUUID->"32133037-8f23-e54b-9171-68f2c66dd0a4"],
Cell[CellGroupData[{
Cell[357730, 8781, 1898, 35, 18, "Print",ExpressionUUID->"60f036d5-b25e-d04b-874d-c46cc5b2e8b0"],
Cell[359631, 8818, 2381, 48, 27, "Print",ExpressionUUID->"a3cb1ef8-cac2-6847-83a8-d67642371855"],
Cell[362015, 8868, 2381, 48, 27, "Print",ExpressionUUID->"4e407136-129d-d141-b214-183c5258f4ad"],
Cell[364399, 8918, 2383, 48, 27, "Print",ExpressionUUID->"cebd9f37-821e-2243-a401-4f517214ceeb"],
Cell[366785, 8968, 1884, 36, 18, "Print",ExpressionUUID->"b5adb281-a34c-7240-88b6-af6622982945"],
Cell[368672, 9006, 2380, 48, 27, "Print",ExpressionUUID->"eecc8fd9-1f1d-b84b-817f-8e842c79c91e"],
Cell[371055, 9056, 2381, 48, 27, "Print",ExpressionUUID->"782642c9-5ea2-2e49-b606-2e132f4ea3dc"],
Cell[373439, 9106, 2381, 48, 27, "Print",ExpressionUUID->"6d4fc466-7b85-1b4b-b767-edd699e053fc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[375869, 9160, 2214, 58, 50, "Input",ExpressionUUID->"6d6ea21f-c38a-3846-b530-a3e22a74c2b2"],
Cell[378086, 9220, 35136, 908, 490, "Output",ExpressionUUID->"6abd350d-a44d-ae45-8f9d-712242eaa585"]
}, Open  ]]
}, Open  ]]
}
]
*)


